Solving large-scale nonlinear eigenvalue problems by rational interpolation approach and resolvent sampling based Rayleigh-Ritz method

Numerical solution of nonlinear eigenvalue problems (NEPs) is frequently encountered in computational science and engineering. The applicability of most existing methods is limited by matrix structures, property of eigen-solutions, size of the problem, etc. This paper aims to break those limitations and to develop robust and universal NEP solvers for large-scale engineering applications. The novelty lies in two aspects. First, a rational interpolation approach (RIA) is proposed based on the Keldysh theorem for holomorphic matrix functions. Comparing with the existing contour integral approach (CIA), the RIA provides the possibility to select sampling points in more general regions and has advantages in improving accuracy and reducing computational cost. Second, a resolvent sampling scheme using the RIA is proposed for constructing reliable search spaces for the Rayleigh-Ritz procedure, based on which a robust eigen-solver, denoted by RSRR, is developed for solving general NEPs. RSRR can be easily implemented and parallelized. The advantages of the RIA and the performance of RSRR are demonstrated by a variety of benchmark and practical problems.

==> figs/fig_car_everr.m <==

evs = 100*[0.854409913470542 + 0.000000021820999i
  1.024060856177585 + 0.000000006636816i
  1.325943427688099 - 0.000000265922600i
  1.456816609091161 - 0.000000027446897i
  1.481542936144251 - 0.000000101006935i
  1.810070977266462 - 0.000000679938067i
  1.829588626929058 + 0.000000303545623i
  1.954076382703117 + 0.000000277058883i
  2.039367927983089 - 0.000000004779185i
  2.288661883336943 - 0.000000198952925i
  2.333167754596710 - 0.000000570946262i
  2.460995510387622 + 0.000000364407807i
  2.543229456268672 + 0.000000558597461i
  2.673419359793503 + 0.000000576911238i
  2.680812317925736 - 0.000000367300173i
  2.815770782623639 + 0.000000056444268i
  2.914514959083647 + 0.000001099181873i
  2.918966498464740 + 0.000000176035481i
  2.977249666738469 - 0.000000460801956i
  3.199546207277458 + 0.000000140753439i
  3.217904672758500 + 0.000001062765643i
  3.225984810821501 + 0.000001336743889i
  3.263679583833374 + 0.000001157520179i
  3.305281235358810 + 0.000000806586505i
  3.382594354360803 + 0.000000991298831i
  3.449545208537630 + 0.000001030437985i
  3.467596474327926 + 0.000000978418129i
  3.480157651581381 + 0.000000429815682i
  3.558201519765661 + 0.000000056168130i
  3.600244789054515 + 0.000000275951841i
  3.668930544381069 + 0.000000234644987i
  3.688943955607593 + 0.000000648386289i
  3.752951156075048 + 0.000000847403791i
  3.814007697365951 + 0.000001651686606i
  3.868008613615482 + 0.000000477916759i
  3.873467216391665 + 0.000000452249494i
  3.964163996150244 + 0.000000706504300i
  3.968866049236155 + 0.000001374294959i
  4.119763907833537 + 0.000000106001221i
  4.148786344897783 - 0.000000900039135i
  4.159499029238071 + 0.000001254736279i
  4.169501206732378 + 0.000001594460386i
  4.195632954454030 + 0.000000279926920i
  4.195981110817989 + 0.000000432628884i
  4.330623032577924 + 0.000001642012707i
  4.352453738380874 + 0.000000555159557i
  4.430896261605289 + 0.000001285662874i
  4.436252067972793 + 0.000000890797186i
  4.454310604535692 + 0.000001701417458i
  4.483440533539048 + 0.000004426567722i
  4.504136966846412 + 0.000001307250477i
  4.567114295282449 + 0.000002369658922i
  4.578153257426772 + 0.000000343745661i
  4.603388836384395 + 0.000002569901716i
  4.671244261526362 + 0.000001319206677i
  4.686410688599475 - 0.000000944118674i
  4.744263236067635 + 0.000000632123019i
  4.750954155062635 + 0.000000158787502i
  4.820642843130194 + 0.000002636248700i
  4.821175969984005 + 0.000003224623764i
  4.888386396943398 + 0.000001232352353i
  4.941174921067200 + 0.000000715772382i
  4.971487990885310 + 0.000002214513669i
  4.984936907907343 + 0.000002970471798i];

errs = [1.22875e-006
9.14623e-007
1.54572e-006
2.13905e-006
2.06456e-006
2.73751e-006
2.52299e-006
3.25935e-006
2.81326e-006
2.62989e-006
4.08396e-006
3.68202e-006
4.16789e-006
5.93065e-006
3.59708e-006
5.25266e-006
5.58942e-006
3.74194e-006
5.9346e-006
5.24257e-006
5.29924e-006
5.01755e-006
5.25719e-006
5.11031e-006
4.10601e-006
5.79284e-006
5.99242e-006
6.60924e-006
5.81358e-006
6.30508e-006
6.2144e-006
6.28881e-006
5.90523e-006
5.91364e-006
6.7087e-006
6.30852e-006
7.66712e-006
6.81478e-006
7.30758e-006
8.00936e-006
7.21677e-006
8.54439e-006
7.35935e-006
7.99052e-006
6.37699e-006
8.006e-006
8.49854e-006
8.5814e-006
6.8658e-006
5.87045e-006
8.41469e-006
7.74716e-006
7.85215e-006
7.04861e-006
9.20324e-006
8.58072e-006
8.38788e-006
8.79305e-006
8.81753e-006
7.99128e-006
9.59138e-006
9.61967e-006
9.04295e-006
6.67137e-006];

evr = real(evs);




FigW=25;
FigH=FigW*.5;
fsize = 14;
lwidth = 1;
 a = 1; 
 br = 0.6;

% Errors
Figure=figure(1);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
            
pt = bar(evr, errs);
% set(pt, 'LineWidth',lwidth, 'MarkerSize',4, 'MarkerFaceColor', 'b')
% set(gca,'FontSize',fsize)
xlim([40 500])

xlabel('Eigenvalues','fontsize',fsize)
ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',fsize)
% h=legend('RR-S, domain','RR-S, contour','RR-M, contour')
% set(h,'Interpreter','tex')


==> figs/fig_cia_ria.m <==
% plot for comparison of CIA and RIA

ria = [2.26388488825607e-009
     6.26942181900879e-010
     1.89112278909106e-010
     8.36669033951129e-011
     7.03372844354405e-011
     1.50310746951571e-010
     4.43730557282314e-011
     5.89686421574882e-011
     5.44902320387846e-011
      6.8803527737777e-011
     1.23615691376362e-010
     1.92163918507173e-010
     5.70390209552543e-011
     1.46888620838508e-010
     2.12488090805797e-010
     1.23100772667039e-010
     3.35477328575749e-011
     3.29686706300001e-010
     2.20650814800358e-010
      2.5658737635454e-010
     1.27632671729433e-010
     3.45860020274358e-011
     1.93921120579304e-010
     8.43259640464179e-011
     9.74617319407541e-011
     2.70649398709027e-011
     8.69394487523916e-011
     5.08099192478498e-011
     5.85306702820027e-011
     1.61782257036873e-011
     2.50505706660229e-011
     1.52315097199732e-011];
 
 cia = [1.09264659474577e-008
     1.62217184397801e-010
     4.54407693752236e-011
     2.04604362654841e-011
     1.93775983452131e-011
     2.24203109840181e-011
     2.88603338891805e-011
     3.53086548114161e-011
     7.83648352239838e-011
     4.64423239135869e-011
     5.42830892459963e-011
     6.04741672086459e-011
     4.17342228410217e-011
      5.7791574655661e-011
     8.42501245183312e-011
     4.55848759522136e-011
     7.57349248190154e-011
     3.82336070096851e-011
      5.5499968752401e-011
     1.20030830557709e-010
     7.25015833609056e-011
     4.18087019979021e-011
     4.53707397580287e-011
     4.06980538714618e-011
     6.93083383511305e-011
     2.77034730829955e-011
     2.44591232626813e-011
     1.18129806674714e-011
     2.43900617321058e-011
     1.70791324092116e-011
     7.61920190787296e-012
     3.00327995290554e-012];
 
 riaL3K40 = [9.58732922783255e-007
     9.77507141795949e-007
     6.33365610162814e-007
     9.37055452648438e-007
     5.32622890625428e-006
      2.4364493734509e-006
     4.90349779862684e-006
     2.90040886486906e-007
     7.04963130396399e-007
     1.10046754736087e-006
      1.4229146135252e-006
     3.39997643268988e-006
     2.02038200199251e-006
      5.1030195264388e-006
     2.10281006592011e-006
     2.02351103852827e-006
     7.84297941071091e-007
     1.06587000479944e-005
     2.82032909413113e-006
     2.59505038290693e-005
     1.17600889957617e-005
     2.83584155848491e-006
     4.42955527777937e-006
      1.2401569687795e-006
     4.68539780207597e-006
     1.59658970513094e-007
     4.64726625869732e-007
     8.07573738055342e-008
     1.20772680607327e-007
     1.86636708988722e-008
       2.509875802871e-008
     6.95318551971148e-009];
 
 ciaL3K40 = [7.91929022027849e-007
     1.64929459622832e-007
     2.21553351253243e-007
     4.67342783532823e-007
     1.93538679486489e-008
      1.6292964563428e-007
     4.16263855283291e-007
     5.89436073530266e-007
     6.94805570948282e-007
     2.41935699012324e-006
     1.38081610601333e-007
     4.03742602854516e-007
     7.00079630082561e-006
      2.4789632139677e-006
     1.04186089307574e-005
     1.56738212163165e-005
     9.99712582316671e-006
     1.45192818523264e-006
       9.858677315332e-006
     1.37803456167958e-006
      3.4460291447706e-006
      1.9826361633288e-006
     2.59624224093149e-007
     4.04389656519039e-006
     2.83646323666304e-006
     5.65089775836765e-007
     1.53904589141554e-006
     2.29430051040503e-007
     3.64525135892754e-007
     7.44690947316133e-008
     8.55526951850786e-009
     4.31970755369229e-010]; 
 
% 33 eigenvalues
% ria = [5.60242668083559e-007
%      8.24066971629892e-009
%       3.8308762460741e-010
%       1.3682516126945e-010
%      4.08397395236182e-011
%      7.13149821941723e-011
%      3.19153480834266e-011
%      4.13337233839191e-011
%      1.01051437564249e-011
%      5.58504345517678e-012
%      4.01918307012426e-011
%       3.8935277604309e-011
%      3.14585617682227e-011
%      8.07298723669739e-012
%        6.141291650837e-011
%      8.19687515634323e-011
%      5.95776878926741e-011
%      5.75651758810802e-012
%      1.18458837573276e-010
%      9.31539550588529e-011
%      6.00618506588696e-011
%      5.08071753578868e-011
%       1.5406838314416e-011
%      7.00950487594681e-011
%      4.47564909684586e-011
%      7.66957087675774e-011
%      2.26039013896696e-011
%      1.65188636795684e-011
%      1.97546410898411e-011
%      1.93188608809959e-011
%      8.59939100552183e-012
%      4.80569738416722e-012
%      8.11090540295711e-012];
%  
%  cia = [7.46854419019465e-006
%      6.87879866013682e-008
%      1.84887235850741e-009
%      2.21537221349163e-010
%      1.19041485631129e-010
%      2.67872158213277e-011
%      9.03337274167683e-011
%      1.79172226874993e-011
%      1.14166648541173e-010
%      3.09871929062095e-011
%      2.86196500711418e-011
%      4.56298680194735e-011
%      4.51841116085056e-011
%      7.58930825422575e-011
%      3.83170640630293e-011
%      6.08882149590724e-011
%      9.44456391403145e-011
%      6.91791257697101e-011
%      7.69944236733263e-011
%      1.65525752759265e-010
%      1.16936177968622e-010
%      2.04463616421912e-010
%       1.7042534855631e-010
%      7.07056077586841e-011
%       2.1449568660025e-010
%      8.21284575848364e-011
%      3.02465354985231e-011
%      6.73272492023425e-011
%      3.97849304867128e-011
%        3.231282783478e-011
%      4.02339361991561e-011
%      8.15400842864202e-012
%      5.12820188652835e-012];
% 
%  riaL3K40 = [3.47849852923002e-005
%      2.55467178682894e-006
%      2.63633956428148e-006
%       2.0206235684072e-006
%      2.59499935894402e-006
%      1.95812759966157e-006
%      2.43566360314773e-006
%      1.52470249112386e-006
%      1.20320473087467e-006
%      6.80314671812475e-007
%      8.65316023788348e-007
%      1.09420464093829e-005
%      6.74640871326269e-006
%      6.45753293856109e-007
%       2.7379266088156e-006
%      1.38327548296712e-005
%      2.75684629731879e-006
%      8.25518984605401e-007
%      1.18596108996819e-005
%      1.25518075981686e-005
%      1.23288657391119e-005
%      1.04548884731959e-005
%      1.50543595694411e-005
%      1.22490832209712e-005
%      2.40601233366356e-006
%      3.09717409831319e-006
%      9.93621528438239e-007
%       3.0129276655802e-007
%      1.79499370242129e-007
%      4.51323054731855e-008
%      1.08273187944311e-008
%      1.21691817006004e-008
%      1.32886270630726e-008];
%  
%  ciaL3K40 = [1.75903053387866e-005
%      7.22356482707161e-007
%      2.48163224101552e-007
%        5.825621332064e-008
%      4.44229063758355e-007
%      1.25805023015632e-007
%       7.6174068205967e-007
%      3.61288451026444e-007
%      4.87083705377857e-007
%      1.28892519713225e-006
%      5.35490082386662e-007
%      1.73842493379548e-006
%       1.8531491412705e-006
%      1.85995281401163e-006
%      1.90779640049584e-005
%      4.26249537688817e-006
%       1.6189778006126e-005
%      1.08790066737642e-005
%      1.23821375085428e-005
%      7.60200475197874e-005
%      6.90247884751322e-006
%      9.37594596674036e-006
%      1.19696155234091e-006
%      3.36429293522587e-006
%      1.80325717530188e-006
%      4.46596088604119e-006
%      6.64685616887831e-006
%      3.58048382998655e-007
%      4.70853329521327e-007
%      1.29131970355322e-007
%      9.41226751567354e-008
%      1.69081785148499e-008
%      1.37410481523493e-009];


FigW=20;
FigH=FigW*.6;
 a = 1; 
 br = 0.6;
 


% concrete
xa = 1:length(cia);
Figure=figure(1);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xa, ria, 'r-o', xa, cia, 'b-s', xa, riaL3K40, 'r--o', xa, ciaL3K40, 'b-.s');
set(pt, 'LineWidth',2, 'MarkerSize',8)
% set(pt(3), 'LineWidth',2, 'MarkerSize',6)
% set(pt(4), 'LineWidth',2, 'MarkerSize',6)
set(gca,'FontSize',14)
% pbaspect([1, br, 1])
xlabel('Index of eigenpairs','fontsize',14)
ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
h=legend('SS-RI, L=K=10','SS-CI, L=K=10', 'SS-RI, L=3, K=40','SS-CI, L=3, K=40')
set(h,'Interpreter','tex')


==> figs/fig_fourBenchmarks.m <==
% plot for four benchmarks


%% wiresaw1
% N=100, L=1. Max relative error of Tx is 6.90081e-008
wire_eerr_X = [4.58773822838438e-011
     1.04644063374998e-010
     7.17832713452674e-011
     5.12479793270179e-011
     1.01725076088342e-010
      1.4140064841993e-010
     8.77961768742682e-011
     8.74938953388372e-011
     1.12862866999513e-010
     2.81351312874736e-010
     2.16327614231528e-010
     1.14893593108555e-010
     2.34559200088249e-010
     2.38048790054104e-010
     2.64111162808756e-010
     1.08580838050425e-009
     1.17085094492299e-009
        2.49634992972e-010
     4.57785684815397e-010
     1.08489036983231e-009
     5.61646981771944e-010
     6.06966678592385e-010
     4.07454307520759e-010
     1.03116542828743e-009
     4.74807664525872e-010
     2.93734234315958e-010
     4.40975499323711e-010
     1.13699651191614e-010
     2.21850830027995e-010
     1.38902041512893e-010
     6.22059816568716e-011
     1.08732025801813e-010
     8.82504753062578e-011
     2.06068599015988e-010
     3.97499292441904e-011
     2.80260472209767e-011
     3.37020308910834e-011
     3.34576055934533e-011];
 % N=100, L=1. Max relative error of Tx is 43.5181
wire_eerr_M = [1.72318800666837e-012
     6.08017399249601e-010
     1.47757899513024e-007
      2.3040869415051e-007
     2.14741169836391e-006
     4.03146075280559e-005
       0.00220058059829531
       0.00111816652761752
        0.0536500556297716
         0.234148042620018
         0.823929266532334
         0.640852099400028
           6.1127367101132
          6.18716783119954
          34.2879117593962
          13.7827216141193
          26.7452541044972
          131.754502255012
          44.9099285069156
          22.5108333788373
          32.0233111249596
          50.8753141209252
          13.9274181603085
          18.2555112465903
          25.2413410427547
          4.56935210978334
          1.01989834918853
         0.727644609329774
         0.284092006416913
        0.0278928624326754
       0.00435014411789248
      0.000659060280064494
       4.458888193363e-005
     5.26836479624048e-006
     4.43662881965175e-007
     3.14976234630271e-008
     4.79182176632731e-010
     5.69447588653713e-011];
 
wire_sv_M = [3.89485175450028
         0.404084026060077
         0.314405440999161
         0.136062024157604
        0.0665840865179996
        0.0415940259415611
         0.022660467917245
         0.013783150372322
       0.00662847522731019
        0.0031113879873932
       0.00146763226217229
       0.00076526367439682
      0.000362526213633511
      0.000161906585025438
     6.70499821229722e-005
     3.34841553698938e-005
     1.62720060332368e-005
     6.41322379866233e-006
      3.7393220702863e-006
     1.48451782511417e-006
     5.15478380940949e-007
     1.86001372915555e-007
     6.34733048171502e-008
     2.05625027439492e-008
     7.05477052430796e-009
     2.80649586048757e-009
     9.88658175776011e-010
     6.96998495721798e-010
     2.47196204777312e-010
     8.10119756469469e-011
     1.92404749562732e-011
     5.42504869484187e-012
     1.52551190647549e-012
     4.85121072286568e-013
     2.35779553974701e-013
     6.61582043506556e-014
     1.69325666423499e-014
     9.87657771286492e-015
     2.06367415885843e-015
     3.39603350187385e-016
     3.25034004312953e-017
     4.22764120476674e-018
     1.27096180842582e-018
     8.06127270425064e-019
     5.33622207887278e-019
     3.62239957400162e-019
     3.24518682981138e-019
     2.78289624208273e-019
     2.14950460013676e-019
     1.89818200229255e-019
      1.5574013651845e-019
     1.40427915233241e-019
     1.20708215944043e-019
     1.02882550970218e-019
     9.63203393500323e-020
     8.79561485908856e-020
     8.09278847183244e-020
     7.82686114629108e-020
     7.21051991754101e-020
     6.53963477427594e-020
      6.1698655319956e-020
     5.30062603701275e-020
     5.10446939555709e-020
     5.01490968173002e-020
      4.4901089229522e-020
      4.3452930864472e-020
     4.16589193274277e-020
     3.95260367914098e-020
     3.77357393648458e-020
     3.65889507310327e-020
     3.40828529003477e-020
     3.03742442163357e-020
     2.97208797011003e-020
      2.8236211885858e-020
     2.66625994046466e-020
     2.46537400215414e-020
     2.43785361505307e-020
     2.30837987369335e-020
     2.10837104320564e-020
     2.02323876430206e-020
     1.95089887073007e-020
     1.88489161632333e-020
     1.79440827094955e-020
     1.73354595618807e-020
     1.68253791815206e-020
     1.61425743095308e-020
     1.47838473587154e-020
     1.40368104909909e-020
     1.31570085557906e-020
     1.24151351144566e-020
     1.19706937513375e-020
     1.09261269434029e-020
     1.05018537861941e-020
     1.00470379439348e-020
     9.59320916465674e-021
     9.36396097589096e-021
     8.92296194770641e-021
     8.42887597516554e-021
     7.60635453124287e-021
     7.45230390662264e-021];
 wire_sv_X = [0.184105267338273
        0.0624273544475333
        0.0339083543605238
        0.0281860534414174
        0.0197629240780006
        0.0171806329804838
        0.0140703722544177
        0.0131146099548644
        0.0110868417353902
       0.00956965595703694
       0.00805436967644696
       0.00751941557548954
       0.00657458295909489
       0.00578556542583734
       0.00545317196390365
       0.00531658521903906
       0.00455480866102753
         0.003501286777583
       0.00316916578732598
        0.0029945725725256
       0.00243527811329273
       0.00191051465126848
       0.00178860196755198
       0.00138297056093724
       0.00135558314708188
       0.00120089633332948
       0.00105787162808748
      0.000857849175180336
      0.000704051481606226
       0.00057371811793193
      0.000402482598363094
      0.000371150571056884
      0.000361300703169914
      0.000294906835416789
      0.000237008887272374
      0.000215134746197672
      0.000158759681892163
      0.000122747180909577
     9.61688839743116e-005
     6.59117484531459e-005
     5.67493171818278e-005
     3.05520074004887e-005
       1.243796836136e-005
     2.43627840937406e-006
     7.60054499198295e-007
     3.42323694624151e-007
     6.20657342279898e-008
      3.7616514328823e-008
     8.06689474137352e-009
     4.72107209064136e-009
     8.33569563462368e-010
     2.38497283752263e-010
     5.61167042361345e-011
     9.02714227612471e-012
     2.77420476227928e-012
      5.3433922754605e-013
     7.18780198840422e-014
     2.43867000706643e-014
     5.92099335572162e-015
       1.537568143955e-015
     5.35580667994397e-016
     1.34761303706604e-016
     4.09361866872578e-017
     3.10685529518386e-017
      1.9839692468141e-017
     1.80120456706297e-017
     1.05888874066164e-017
     9.42437237784213e-018
     8.55457309620757e-018
     6.48008656899287e-018
     6.06069386260186e-018
      4.6208143033032e-018
     3.44740371312155e-018
     2.94870070830023e-018
     2.64405080231239e-018
     2.07741448660396e-018
     1.77071716437439e-018
     1.61148449191239e-018
     1.27029114973052e-018
     1.04687427602405e-018
     9.64726987809981e-019
     7.31621538743857e-019
     5.35849087091977e-019
     5.07479971157582e-019
     3.81293128340584e-019
     3.27565618728504e-019
     2.79285898587969e-019
      2.4468341294518e-019
     2.14013120162585e-019
     1.86786566750725e-019
      1.7833902186435e-019
     1.63183780790727e-019
     1.49050663774145e-019
     1.31787562252778e-019
     1.04548648751181e-019
     8.59285484701693e-020
     6.76510430971778e-020
     5.68394830174254e-020
     2.59231123520517e-020
     8.60014367315414e-021];
 
 % acoustic L = 2;  N = 200; Max relative error of Tx is 5.4194e-012
 acoustic_X = [2.32934037072304e-012
     2.37558715206659e-012
     2.57533710640528e-012
     3.19712275560744e-012
      3.9762925298581e-012
     5.20852840199565e-012
     6.19888347464877e-012
     6.78532380040269e-012
     6.85889366510316e-012
     7.01194952229079e-012
     7.57552506656306e-012
     8.29607677276845e-012
     9.58961126157831e-012
     9.42167343108278e-012
     9.90202249052425e-012
     1.00999770075876e-011
     1.00580848808953e-011
     9.77389345466799e-012
     1.10731655798589e-011
     1.05347270217224e-011
     1.05283548174474e-011
      1.1291767123893e-011
     1.36037056937799e-011
     1.67626757391098e-011
     2.09101441694109e-011
     1.98951820890615e-011
      2.1920658804554e-011
     2.14777841094901e-011
     2.12439392392606e-011
      2.6073782674795e-011
     3.44269211354559e-011
     3.51239081908682e-011
     3.35137779040473e-011
     4.60978447052886e-011
      6.0038134478731e-011
     6.10947584082619e-011
     4.50981436674187e-011
     3.09393602177043e-011
     1.85980711490477e-011
     6.45812040008246e-012];
acoustic_M = [2.69811706441231e-012
     7.10155941240962e-011
      1.4968169521713e-009
     1.78288519271534e-008
     1.57324228354269e-007
      1.8818512616227e-006
     1.51736941579639e-005
     6.72881810236728e-005
       0.00020713738103901
      0.000622883675829553
       0.00182648644404268
       0.00294747095830727
        0.0046947552785928
        0.0118367303838765
        0.0201713381528454
         0.041619954176438
        0.0637368570168551
          0.08085981952228
         0.129548913401452
         0.175543503310546
         0.201648655322268
         0.576846257060732
         0.196633257001785
          1.91120718549286
         0.195347547624151
         0.122543703344963
        0.0554949819074195
        0.0244003512297791
        0.0191005288598934
        0.0106677687802256
       0.00519619759744925
       0.00289190125444678
       0.00145294391670104
      0.000589966530905479
      0.000244932981753965
     7.66627940852705e-005
     1.78454898152813e-005
      2.6766396865654e-006
      5.0993182110861e-007
     3.76959972083068e-008];

 acoustic_sv_M = [43071314.7684446
          1507479.53763634
          125293.509297116
          17189.9178280482
          3751.96908330683
          1728.72508425021
          658.484507096491
          321.614631883297
          191.871693545063
           84.246640707526
          36.9108412490114
          15.9603697872631
          13.6883164441957
          6.52962321055045
          4.52630856958413
          2.56533227028165
          2.16370534974169
          1.34582267857575
          1.06909158966978
         0.554071164652722
          0.50003190026414
         0.206946855475291
         0.198210090956969
         0.103582604074939
        0.0681919609779615
        0.0627381944625467
        0.0302403285201781
        0.0202060689219595
        0.0111418998315252
       0.00690775401306587
       0.00343405295656426
       0.00201853838387494
       0.00111693874611215
      0.000607664490514071
      0.000263944792486688
      0.000154095727502788
     7.37760146828748e-005
     3.76084210267981e-005
     1.36096886047411e-005
     6.01907236106193e-006
     2.48160210868675e-006
     2.68826264577817e-007
     1.72824617268782e-007
     4.55686157771415e-008
     5.11911763584939e-009
     3.83052751686637e-009
     2.70928171735631e-009
     2.48373213445756e-009
     2.36892185292736e-009
     2.20613622640691e-009
     2.16189403296425e-009
     2.08023053250645e-009
     2.01248382692293e-009
     1.89683385111604e-009
     1.86225388360496e-009
     1.77059696413201e-009
     1.71710581666104e-009
     1.63808745929222e-009
      1.6322880538317e-009
     1.55442019883424e-009
     1.48432654531226e-009
     1.46610331289531e-009
     1.43164384152317e-009
     1.38366576538667e-009
     1.35221397586111e-009
      1.3001442450602e-009
     1.26459994521798e-009
     1.21347508513327e-009
     1.17540193810978e-009
     1.15247361851977e-009
     1.12370667737569e-009
     1.09716737552289e-009
     1.05580621467749e-009
     1.04004582320332e-009
     1.00083841675164e-009
     9.63693983670788e-010
      9.2628203092221e-010
     9.10916873775567e-010
     8.99518285108654e-010
     8.68822852002009e-010
     8.44891098218177e-010
     8.24931659824485e-010
     7.90948812159678e-010
     7.82454528224258e-010
     7.64880694594189e-010
     7.45235876301561e-010
     7.08599751771868e-010
     6.82385116528955e-010
     6.59491725385998e-010
     6.48103483331936e-010
     6.28184374911744e-010
     6.17320988258685e-010
     6.04434686842087e-010
     5.91221505076989e-010
     5.78689061259617e-010
     5.62159504896525e-010
     5.33822726846358e-010
     5.23294198120784e-010
     5.06928720153284e-010
     4.96642839067815e-010
     4.75096215287348e-010
     4.68845670446745e-010
     4.61614144153742e-010
     4.49535237225436e-010
     4.38705866089191e-010
     4.32638551914211e-010
     4.17083401376111e-010
     4.13404287205285e-010
     4.00692067471613e-010
     3.89300645926826e-010
     3.80020297097962e-010
     3.63321430277547e-010
     3.57790646775753e-010
     3.54723429449159e-010
     3.39958110276082e-010
     3.28207377221951e-010
     3.18059399969689e-010
     3.10672577134645e-010
     3.05515362127982e-010
     3.02681488009265e-010
     2.94012820984341e-010
     2.82651369419562e-010
     2.79292197874699e-010
     2.70566357239757e-010
     2.62578369431431e-010
     2.54132024659467e-010
     2.51184035270969e-010
     2.47032953782557e-010
     2.39427893999668e-010
     2.35529057959279e-010
     2.31369276999882e-010
     2.28454250539649e-010
     2.18012105495034e-010
     2.12603757605515e-010
     2.09617853793774e-010
     2.04091051718801e-010
     1.99277430735135e-010
     1.95587559755125e-010
     1.92012288313246e-010
     1.87288700682422e-010
     1.87190504382839e-010
     1.79839825637007e-010
     1.72226370223169e-010
     1.69246615247607e-010
     1.62599985419331e-010
     1.59027257655454e-010
     1.54613300235111e-010
     1.48947868346485e-010
     1.45892707297756e-010
     1.44040662478646e-010
     1.42018150400876e-010
     1.36794985592231e-010
      1.3496712726157e-010
     1.32212843201221e-010
     1.28402111661616e-010
     1.26297647518931e-010
     1.22805410824022e-010
      1.1926305350479e-010
     1.16807804490962e-010
      1.1313864948805e-010
     1.11010909685835e-010
     1.07624490693348e-010
     1.06921860584999e-010
     1.03673713202232e-010
      1.0111066074992e-010
     9.87921333092432e-011
     9.67169135623586e-011
     9.43633703070686e-011
     9.23633923832057e-011
     8.93467562782287e-011
      8.7512685302384e-011
      8.5789122138888e-011
     8.34039267348691e-011
     8.19846401457281e-011
     8.00467026281216e-011
     7.80114859038953e-011
     7.55778451360418e-011
     7.36799999444241e-011
     7.17674694911408e-011
     7.05526445951835e-011
     6.95869893573162e-011
     6.70512089914544e-011
     6.51824890425301e-011
     6.36194716995768e-011
     6.15989628064175e-011
     6.01668739443784e-011
     5.90092240180301e-011
     5.84873518544149e-011
     5.62776378432108e-011
     5.51154740581172e-011
     5.38437815206382e-011
     5.18891445424351e-011
     5.07498378551698e-011
     4.81811228773859e-011
     4.75458279058539e-011
     4.57122970711034e-011
     4.39146125136541e-011
     4.30618692170626e-011
     4.05714131562311e-011
      3.8404789827127e-011];
 
acoustic_sv_X = [45515953.339218
          4211193.68451706
          917137.089906591
          229115.171490247
          69581.0673638889
          25640.0817763218
          10849.2141810523
           5134.0323125853
          2698.27448545675
          1602.92004963073
          1166.02051778026
          811.178034039751
          542.481751977792
          362.490882949381
          243.770098732728
          166.974846851707
          116.153384916969
          82.6025616297856
           59.528083323706
          42.5030428731223
          31.4205929428513
          24.9875555087726
          18.9417886283518
          14.4905477624797
          12.3069503073812
          9.97104920524026
          8.12754775444631
          7.08610699476599
          6.18954435302691
          5.80199096772579
          5.29507455475203
          4.86754912498627
          4.15530719567874
          3.45652901510025
           3.2179166207364
          2.73285231876395
          2.60039352136016
          2.36543630832351
          2.07913356948436
          1.77564790689229
          1.64963792807726
          1.35532381065686
          1.09128825489508
         0.912286652489591
         0.750044152822789
         0.358112182174946
         0.236628133878439
         0.121353096077945
        0.0386442553765002
        0.0325402541300426
       0.00708089711169801
       0.00443274819384457
       0.00266096061539782
      0.000584237997568903
      0.000328057303276051
      0.000118632585185951
     5.68923309250443e-005
     1.75773756946357e-005
     6.89956475305574e-006
     3.66447924594197e-006
      7.9974567389396e-007
     4.86070346331538e-007
     9.74889471168338e-008
     5.65248333436277e-008
     1.29826509373248e-008
     1.00161941955416e-008
     6.53992126846822e-009
     4.52677973974974e-009
     4.05749004763813e-009
     3.95796311877371e-009
     3.82081594640201e-009
      3.1591591087259e-009
     2.92326250061757e-009
     2.78276383073754e-009
     2.62902927739105e-009
     2.26515609301655e-009
     2.09649011810762e-009
     1.61095056729364e-009
     1.34609837135803e-009
     1.19599893735923e-009
     1.06553911708927e-009
     9.89841182593001e-010
     7.87048520940202e-010
     7.17697747739448e-010
     6.51183963180152e-010
     5.73310093654356e-010
     4.79184959607006e-010
     4.47488678057417e-010
     3.69263993617649e-010
     3.49004119063008e-010
      3.0019826573102e-010
     2.54898816964479e-010
      2.3014718820236e-010
     2.03986664975605e-010
     1.71004607217284e-010
     1.50015635135126e-010
     1.29347724755499e-010
     1.15677664740683e-010
     1.00372727808834e-010
     9.93384577003109e-011
     7.42340627394788e-011
     6.54584667471655e-011
       5.594682649324e-011
     5.18879678213138e-011
     4.64029915876528e-011
      4.0552118975562e-011
         3.0340495874e-011
     2.71376552601606e-011
     2.32353587374365e-011
     2.08535621048819e-011
     1.69084704924572e-011
     1.28053164907421e-011
     1.22768378792632e-011
     1.05869189911307e-011
     9.24219141157154e-012
     8.04604558990366e-012
     7.56235615708953e-012
     5.62246254706036e-012
     5.23816932974469e-012
     3.55010730482041e-012
      3.4261582956699e-012
     2.85391234823087e-012
     2.43815259151571e-012
     2.15698957848424e-012
     1.96298530199929e-012
     1.66927705398415e-012
     1.42626974157091e-012
      1.1566230217798e-012
     1.02199692459141e-012
     8.97848892407934e-013
     8.22473137585485e-013
     7.34836400588401e-013
     6.79741717454837e-013
     5.66793701157097e-013
     5.13796414899347e-013
     4.40785261321817e-013
     4.13042153930403e-013
     3.77388446472429e-013
     3.45986326198102e-013
      3.2643696696523e-013
     2.64825145416391e-013
     2.43788221704805e-013
     2.13888967808088e-013
     1.93882839769946e-013
     1.66688289109325e-013
     1.54955293619412e-013
     1.45807822161366e-013
     1.36315180395126e-013
     1.26981235175936e-013
     1.14531271376468e-013
     1.08316154232976e-013
     1.01138542024418e-013
     9.46879329841899e-014
      8.9577888284688e-014
     8.76681058723689e-014
      7.9076685914124e-014
     7.40391804222149e-014
     7.27063048524997e-014
     6.76224235894624e-014
     6.08651757861984e-014
     5.74016722206524e-014
     5.49850701755533e-014
     5.29004186754961e-014
     4.94451823402484e-014
     4.71064105480429e-014
     4.46115720693247e-014
     4.26023633200938e-014
     4.05303088486282e-014
     3.41902012541002e-014
     2.93819211484826e-014
     2.62885063437675e-014
     2.47189981744208e-014
      2.3229275043378e-014
     2.17336165711737e-014
     1.95443781251888e-014
     1.77863905297505e-014
      1.5818884058213e-014
     1.30043350492475e-014
     1.12992769975077e-014
     1.03969012045976e-014
     9.81561236423889e-015
     9.04843588207348e-015
     8.52319885242241e-015
     7.18791456128465e-015
     6.17952760307645e-015
     5.23076427640048e-015
     4.89266830608516e-015
     4.49089294515838e-015
       4.161547033394e-015
     3.30007471674984e-015
     3.12295536501818e-015
     2.84289377503597e-015
     2.56000032886719e-015
     2.48081609565876e-015
     2.18315107345454e-015
     2.01497815430451e-015
     1.88542448539266e-015
     1.68391223073348e-015
     1.50675680817814e-015
     2.48710968663005e-016];

% L = 2; N = 100; Max relative error of Tx is 1.91803e-005
conc_X = [1.69489373337955e-006
     1.43717634542876e-006
     1.35231239135672e-006
      4.6774389957551e-007
     2.14341312920706e-005
     4.26321347594359e-007
     1.16347047253099e-005
     1.03834683536715e-005
     7.73049168805941e-007
     2.31465506660877e-006
     7.83376426609411e-006
     1.98468620436706e-005
     1.13377909871513e-006
     5.20575336114845e-006
      1.2188246928343e-006
     1.97762895149692e-006
     1.68160174960727e-007
     3.29180940374371e-005
     3.58780966221352e-007
     1.02525005400271e-006
      1.9013666512323e-007
     2.10411133619963e-007
     1.89394870083445e-007];
conc_sv_X = [0.680638160622112
         0.375499191258756
         0.278618371323948
         0.111148456827541
        0.0849481208747695
        0.0495809937886797
        0.0249089562115777
        0.0180816314893259
        0.0160686409036641
        0.0116309295143784
        0.0107675998693891
       0.00839917334365848
       0.00657868094722417
       0.00535317020050529
       0.00313906194909511
       0.00233453190843542
       0.00172819008530069
       0.00119152613479149
      0.000935804575807598
      0.000764522203318904
       0.00055580320271439
      0.000495308278703056
      0.000426865342607679
      0.000411155044942451
      0.000336192693639279
       0.00017956256338714
      0.000161001140347281
      0.000123118859686564
     6.18146593604467e-005
     5.22192056682578e-005
      1.8770823467584e-005
     8.54951915552625e-006
     4.95458753454512e-006
     1.79485470186067e-006
     1.05077193797749e-006
     2.82513698646336e-007
     1.21905613027052e-007
     4.52512354330262e-008
     2.52076629118299e-008
     1.30561474510998e-008
     6.52034304067463e-009
     1.36155906983999e-009
     7.66366505366094e-010
     1.88068778255631e-010
     9.97069927036516e-011
     2.32635463518342e-011
     1.30015395016158e-011
     3.89408930846353e-012
     2.21981024750409e-012
     6.82005117597357e-013
     1.52181791328072e-013
     4.88007645077405e-014
     3.10292939873519e-014
     2.39180087853766e-014
     2.06516755241699e-014
     1.83294947642561e-014
     1.61114903741692e-014
     1.52413662081508e-014
     1.33759408438778e-014
     1.26176122492084e-014
     1.00498477845049e-014
     9.54175201736893e-015
     9.02233370018731e-015
     7.74601247349021e-015
     7.14909914117969e-015
     6.79052608906502e-015
     6.21577619258962e-015
     5.38888910946061e-015
     4.67887071703888e-015
     4.60028146988889e-015
     4.26366149881334e-015
     4.03042580956376e-015
     3.81538358765256e-015
     3.43769874940418e-015
     3.22177767444692e-015
     2.97091217884141e-015
     2.72768838648249e-015
     2.62777935435457e-015
     2.46373987084062e-015
     2.34296748073545e-015
     2.24525095064184e-015
     2.13120499249662e-015
     2.01007496743101e-015
     1.88620354686911e-015
      1.7790322492982e-015
     1.70542890915009e-015
     1.58673680960015e-015
     1.53497205992864e-015
     1.46485723624806e-015
     1.41379777803842e-015
      1.3569011351509e-015
     1.28311237771424e-015
      1.2334845938805e-015
      1.2044412724066e-015
     1.15815645340381e-015
     1.09197312001235e-015
     1.04448126754604e-015
     9.88115712631491e-016
     9.29098121623092e-016
     8.92646447605491e-016
     8.77199407525858e-016
     8.49387015011348e-016
      8.1022190928043e-016
     7.90000020353633e-016
     7.59979624460415e-016
     7.25959075098044e-016
     6.91662699001656e-016
     6.72370863280088e-016
       6.374670218216e-016
     6.30994866449503e-016
     5.98267933601918e-016
     5.73928019590799e-016
     5.57009901481069e-016
     5.33156842489811e-016
     5.22756732162501e-016
       4.963096907826e-016
     4.91557431994932e-016
     4.62925772849183e-016
     4.40536001773888e-016
     4.32971212875653e-016
     4.16138020466337e-016
     4.04690258700654e-016
     3.92892582066877e-016
     3.82662263180705e-016
     3.58403300933111e-016
     3.46909025095161e-016
     3.35880855646909e-016
     3.13746471495464e-016
     3.07184850331301e-016
     2.92760894706654e-016
       2.850005022015e-016
     2.78818113865441e-016
     2.66136874971321e-016
     2.55784345949723e-016
     2.48837189689159e-016
     2.40476564336598e-016
     2.33444310181303e-016
     2.28310367156471e-016
      2.1428074597831e-016
     2.04989135328388e-016
     1.95975509140077e-016
     1.90936278454162e-016
      1.8480350293812e-016
     1.82183488421948e-016
     1.75024642941334e-016
     1.70770264507643e-016
     1.62704048361263e-016
     1.59187836455202e-016
     1.55320221663732e-016
     1.47633391395752e-016
     1.45022406907085e-016
     1.40681680870107e-016
     1.38821957404537e-016
     1.35108193723719e-016
      1.3053944675792e-016
     1.25726898394188e-016
     1.20770623348587e-016
     1.17748842066757e-016
     1.15457420618675e-016
      1.1261714480875e-016
     1.08134581247715e-016
      1.0590875361202e-016
     1.03293710482723e-016
     9.71877067487905e-017
     9.44715685426663e-017
     9.20790538806177e-017
     8.94187429005471e-017
      8.7092150655149e-017
      8.5801634160699e-017
     8.27750737358568e-017
     8.07025594306875e-017
     7.85677886982286e-017
     7.53902980686642e-017
      7.4971870756199e-017
     7.07273038922905e-017
       6.903823559922e-017
      6.6804074627186e-017
     6.52733871395175e-017
     6.36374683568643e-017
     6.16347397344699e-017
      6.0520322730691e-017
     5.94755906635286e-017
     5.73270194115833e-017
     5.55245553538428e-017
     5.34195095895132e-017
     5.21316711751971e-017
     5.12286121702952e-017
     4.99566370376928e-017
     4.84326407602781e-017
     4.66545215041076e-017
     4.62064577145451e-017
     4.50921689121881e-017
     4.28927409475214e-017
     4.20177883699725e-017
     4.02012536141973e-017
     3.94177259602529e-017
      3.7514408772485e-017
     3.53090828769871e-017
     3.45218953037768e-017
     3.32508379317899e-017];
 
conc_M = [8.70813943228878e-006
     4.20497359420726e-006
     6.82977995065768e-006
     7.25330680433945e-006
      0.000405334986479738
     6.69680130369307e-006
      0.000449753308792676
      0.000657999242957334
     7.10169855984954e-005
      0.000365547856845862
       0.00168182155044331
        0.0108541621537142
      0.000440703742517559
        0.0048519707797925
      0.000307955956773714
      0.000256011237079838
     1.45282386789867e-005
       0.00212041637060811
     1.44731591643367e-005
      5.7809434825808e-005
     3.37104114838701e-006
     6.31980427184573e-007
     3.17693122828845e-007];
 conc_sv_M = [8.69687697198835
          2.91585269316547
         0.949964012290878
         0.690141484861261
         0.234058958335954
        0.0774028249165504
        0.0402897999092007
        0.0252452406492004
        0.0142407568745545
       0.00778882703543253
        0.0069604370340874
       0.00411707624330613
        0.0018496513120458
       0.00111312793533832
        0.0004782102670757
      0.000331106876402322
      0.000161132943380251
     6.18348794691312e-005
     2.18968750493275e-005
     1.32472608924963e-005
      7.1013578945502e-006
     1.79208628635642e-006
     7.91412868067903e-007
     1.68713510428072e-013
      9.8954248273238e-014
     5.97007206440742e-014
     2.98019645084341e-014
     1.70715001311626e-014
     1.24964094598217e-014
     7.03133339784282e-015
     3.40148326424973e-015
     2.12295150082069e-015
     1.83727495535657e-015
     1.63027633501288e-015
     9.26541133946665e-016
     7.20460789520895e-016
     5.54717750235358e-016
     4.93032631791325e-016
     4.22510632612564e-016
     3.59081983068542e-016
     3.26591907501964e-016
     2.88601313384863e-016
     2.41790937522011e-016
     1.79052825277872e-016
     1.64927719356453e-016
     1.42842042733616e-016
     1.32429908569955e-016
     1.25398933563313e-016
     1.14674755383608e-016
     1.07865741603784e-016
     1.00414311621977e-016
     9.58187678252062e-017
     8.80942848432658e-017
     8.31446800080013e-017
     7.86213165404551e-017
      7.5121233445246e-017
     7.03339645867617e-017
     6.68984128891899e-017
     6.39470563749918e-017
     5.99576567281353e-017
     5.88143919964936e-017
     5.63052198942276e-017
     5.31456034164761e-017
     4.92145216029676e-017
     4.83624010063995e-017
     4.62861757848677e-017
     4.40733111776874e-017
     4.28843199723164e-017
     4.00360001968315e-017
     3.82577435712613e-017
     3.70811104470027e-017
     3.52803805915617e-017
     3.26237494776699e-017
     3.21285397579138e-017
     3.04488177012231e-017
     2.96522568623841e-017
     2.89069404886845e-017
      2.7967469883853e-017
     2.73507854195183e-017
     2.66591898130431e-017
     2.55771606538513e-017
     2.45301281075556e-017
     2.40412450133354e-017
     2.31570335399831e-017
     2.18858161387713e-017
     2.12479181701128e-017
     2.07236311396141e-017
     1.93620305305342e-017
     1.88284544094769e-017
     1.84449620086687e-017
      1.8059204101896e-017
     1.75845329587363e-017
     1.73677000883309e-017
      1.6890969900028e-017
     1.65556406559516e-017
     1.60484561099845e-017
     1.57187357252324e-017
     1.55427468959418e-017
      1.5085437028821e-017
     1.47019814235544e-017
     1.43619028750472e-017
     1.40650840790632e-017
     1.38682433133365e-017
     1.35625436471663e-017
     1.33219948289968e-017
     1.30810259835345e-017
     1.27188153341527e-017
     1.25222288475649e-017
     1.23494145399722e-017
     1.21414883587405e-017
     1.19836177158588e-017
     1.17813113699922e-017
      1.1713282486618e-017
      1.1391449732036e-017
     1.12701634021004e-017
     1.10933278808827e-017
     1.09487521250185e-017
     1.09100602174468e-017
     1.07631655029324e-017
     1.06709771467393e-017
     1.05859706746786e-017
     1.04368405721473e-017
     1.02851854017628e-017
     1.01439264557199e-017
     1.01202541914336e-017
      9.8824673470249e-018
     9.72020458205793e-018
      9.6255032502504e-018
     9.47445712505131e-018
     9.34911590603278e-018
     9.26361002521219e-018
      9.0864160933849e-018
     9.03291664242015e-018
     8.97739586126254e-018
     8.94571457264967e-018
     8.76461225636341e-018
     8.71922962628304e-018
     8.65570892627059e-018
      8.5779720371221e-018
     8.50558173083441e-018
     8.33812350324993e-018
     8.27384022392684e-018
      8.2094995958454e-018
      8.1459123791207e-018
     8.06141540610693e-018
     8.01240286717454e-018
     7.94975522104425e-018
     7.87283636799615e-018
     7.80210503082217e-018
     7.74814301487278e-018
     7.66176570310468e-018
     7.63600522933982e-018
     7.55365789633849e-018
     7.52399554888687e-018
     7.42636933565986e-018
     7.38720264852727e-018
     7.30636195489471e-018
     7.23074452246933e-018
     7.20003900288853e-018
      7.1505940841241e-018
      7.0772620198832e-018
     7.03567552999363e-018
     6.93560488025116e-018
     6.89554236746839e-018
     6.87711095743195e-018
     6.84076841457372e-018
     6.75257399171697e-018
     6.71025141944826e-018
     6.66426740814747e-018
     6.55902346267435e-018
      6.5241802341501e-018
     6.47965662132471e-018
     6.42045692337874e-018
     6.37151258151249e-018
     6.35363973068763e-018
     6.27215866636301e-018
     6.19741106500291e-018
     6.18085722753459e-018
     6.13115809074722e-018
     6.09339218168675e-018
     6.06791441348488e-018
     5.99863480419127e-018
     5.96245578383505e-018
     5.89613236620585e-018
     5.87666177399108e-018
     5.80841630362898e-018
     5.76371620749686e-018
     5.72772720971241e-018
     5.66560065448552e-018
     5.61123464123802e-018
     5.54702678233537e-018
     5.49083656917896e-018
     5.45486366530663e-018
     5.39540761698305e-018
     5.32150222734908e-018
     5.28319080093611e-018
     5.20380608099131e-018
     5.11707241474717e-018
     5.07352602656627e-018
     4.97511979130673e-018];




FigW=16;
FigH=FigW*.6;
 a = 1; 
 br = 0.6;
% wire
xw = 1:length(wire_eerr_M);
Figure=figure(1);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xw, wire_eerr_X, 'r-o', xw, wire_eerr_M, 'b-s');
set(pt, 'LineWidth',1, 'MarkerSize',6)
set(gca,'FontSize',14)
% pbaspect([1, br, 1])
xlabel('Index of eigenpairs','fontsize',14)
ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
h=legend('$\hat S$','$\hat M$')
set(h,'Interpreter','Latex')
% saveas(gcf,'fig_wire_SMerr.eps', 'psc2')

wire_sv_M = (a/wire_sv_M(1)).*wire_sv_M;
wire_sv_X = (a/wire_sv_X(1)).*wire_sv_X;
xwsm = 1:length(wire_sv_M);
xwsx = 1:length(wire_sv_X);
Figure=figure(2);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xwsx, wire_sv_X, 'r-o', xwsm, wire_sv_M, 'b-s', [38,38], [1,1e-25], 'k-');
set(pt, 'LineWidth',1, 'MarkerSize',6)
set(pt(3), 'LineWidth',0.5)
set(gca,'FontSize',14)
% pbaspect([1, br, 1])
text(31,1e-23,'38','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
% xlabel('Index of eigenpairs','fontsize',14)
% ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
h=legend('$\hat S$','$\hat M$')
set(h,'Interpreter','Latex')
% saveas(gcf,'fig_wire_SMsvs.eps', 'psc2')

% acoustic
xa = 1:length(acoustic_M);
Figure=figure(3);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xa, acoustic_X, 'r-o', xa, acoustic_M, 'b-s');
set(pt, 'LineWidth',1, 'MarkerSize',6)
set(gca,'FontSize',14)
% pbaspect([1, br, 1])
xlabel('Index of eigenpairs','fontsize',14)
ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
h=legend('$\hat S$','$\hat M$')
set(h,'Interpreter','Latex')

acoustic_sv_M = (a/acoustic_sv_M(1)).*acoustic_sv_M;
acoustic_sv_X = (a/acoustic_sv_X(1)).*acoustic_sv_X;
xwsm = 1:length(acoustic_sv_M);
xwsx = 1:length(acoustic_sv_X);
Figure=figure(4);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xwsx, acoustic_sv_X, 'r-o', xwsm, acoustic_sv_M, 'b-s', [40,40], [1,1e-25], 'k-');
set(pt, 'LineWidth',1, 'MarkerSize',6)
set(pt(3), 'LineWidth',0.5)
set(gca,'FontSize',14)
% pbaspect([1, br, 1])
text(34.5,1e-23,'40','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
% xlabel('Index of eigenpairs','fontsize',14)
% ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
h=legend('$\hat S$','$\hat M$')
set(h,'Interpreter','Latex')

% concrete
xa = 1:length(conc_M);
Figure=figure(5);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xa, conc_X, 'r-o', xa, conc_M, 'b-s');
set(pt, 'LineWidth',1, 'MarkerSize',6)
set(gca,'FontSize',14)
% pbaspect([1, br, 1])
xlabel('Index of eigenpairs','fontsize',14)
ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
h=legend('$\hat S$','$\hat M$')
set(h,'Interpreter','Latex')

conc_sv_M = (a/conc_sv_M(1)).*conc_sv_M;
conc_sv_X = (a/conc_sv_X(1)).*conc_sv_X;
xwsm = 1:length(conc_sv_M);
xwsx = 1:length(conc_sv_X);
Figure=figure(6);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xwsx, conc_sv_X, 'r-o', xwsm, conc_sv_M, 'b-s', [23,23], [1,1e-25], 'k-');
set(pt, 'LineWidth',1, 'MarkerSize',6)
set(pt(3), 'LineWidth',0.5)
set(gca,'FontSize',14)
% pbaspect([1, br, 1])
text(25.5,1e-23,'23','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
% xlabel('Index of eigenpairs','fontsize',14)
% ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
h=legend('$\hat S$','$\hat M$')
set(h,'Interpreter','Latex')

==> figs/fig_gun_SM.m <==
% plot for comparison of moment scheme and sampling scheme in the nep_ii
% paper

sdN100L2err = [8.15489612939319e-011
     4.08927646910066e-010
      7.9067114709423e-011
     5.79744776808242e-011
      2.4318998754082e-010
      4.4510493125599e-008
     4.67051401744452e-008
      3.7834177018501e-009
     1.06678085151928e-009
     9.58599342311879e-010
     4.86672848648476e-010
     9.46298557024655e-010
     8.20781095222386e-010
     8.03021286558466e-010
     8.27015579715411e-009
     1.55351306960053e-009
     2.33059139749227e-009
     7.21563803730178e-010
     4.00994125197349e-010
     1.45590633321605e-009
      5.2094714802116e-009
     4.60310487756839e-009
     3.62358197162571e-010
     1.59815329861808e-009
     7.26672110057354e-010
     1.41296075398332e-009
     2.20006373615928e-009
     2.29678611461777e-009
     4.48247402595549e-009
     8.50307042170927e-010
     4.02032694571978e-010
     1.88947804546746e-009
      1.3970416106293e-009
     2.70475045518078e-009
     5.55592583554287e-009
      8.2387750513752e-009
     1.09267102228977e-008
     1.51658574695452e-009
     1.43738078551209e-008
     2.09526934049814e-009
     2.71619521205002e-009];
 
 sdN100L2svs = [2.75317782581614
            1.287096123317
         0.856954181182359
         0.632575949025244
         0.574373912821443
         0.515161949727401
         0.502498890443057
         0.469753307720157
         0.452217058967239
         0.433711436553698
         0.403648920452806
         0.334419843323594
         0.298004082624711
         0.261757900836361
         0.252999090974514
         0.230999167470345
         0.203410979426116
         0.186437024002676
         0.164515492024663
         0.154076976866276
         0.143233785939578
         0.137933868921493
         0.129846889208258
         0.120768304842342
         0.117354661829614
          0.11323998558175
         0.101892451529625
           0.0905220511391
        0.0843772974599002
         0.078592133029884
        0.0704012230219979
        0.0667328608398672
        0.0639025808329713
        0.0580587589643909
        0.0541034769090875
        0.0499407473477778
        0.0447430746241733
        0.0434687678152707
        0.0406445745004577
         0.034925520137643
        0.0321995201717228
        0.0256053519363061
         0.023549241115466
        0.0204537084635511
        0.0172700486438381
        0.0157566211650453
        0.0134681579273502
        0.0116281580211713
       0.00919504463471231
       0.00744689187632921
       0.00640532505194704
       0.00408140725434553
       0.00341325939054916
        0.0029999257409873
       0.00264079566575492
       0.00199615590921238
        0.0014833965303639
       0.00103031071999108
      0.000690843672687766
      0.000359156914606432
      0.000238280520933531
      0.000128676372815246
     9.25183416120048e-005
     4.73927566290487e-005
     3.45160014924495e-005
      1.7099120869597e-005
     1.28832544123273e-005
     6.36166294764577e-006
     5.41692329290479e-006
      2.1873055576687e-006
     1.82063435375857e-006
     8.33892395666069e-007
     5.65019544531748e-007
     3.05025782274451e-007
     1.73606701269991e-007
     9.73021524736572e-008
     5.59583769555194e-008
     2.40186895172607e-008
     1.49203686293015e-008
     6.33344777649435e-009
     4.03392772396125e-009
     1.61144569166874e-009
     1.11381513840294e-009
     4.68406065532439e-010
     3.83802119618555e-010
     1.23497076630643e-010
      9.6778486582662e-011
     4.15452710331436e-011
     2.91009399480022e-011
     1.16396984103065e-011
     7.40249248346541e-012
     2.58568382431066e-012
     1.72979711330537e-012
     6.46891563617599e-013
     3.95828624170527e-013
     1.81498777093298e-013
     9.90429510931902e-014
     4.34790029643875e-014
     2.17887999520244e-014
     1.20413580586766e-014
     6.82948536120952e-015
     3.07384944960033e-015
     2.41887964146704e-015
      1.8962718138581e-015
     1.76597287660096e-015
     1.60184630525639e-015
     1.56928141953118e-015
     1.52388053010602e-015
     1.46161022312078e-015
     1.44128504978779e-015
     1.40639410478607e-015
     1.35971802407859e-015
     1.32633050016323e-015
     1.26889008887889e-015
      1.2381837775209e-015
     1.20087000284974e-015
     1.19803655415631e-015
     1.18652495649025e-015
     1.12909740665556e-015
     1.11160644981566e-015
     1.08428465430515e-015
     1.06429096802389e-015
      1.0323811735941e-015
     9.97655257610495e-016
     9.81215996382123e-016
     9.62642754364739e-016
     9.50018247171189e-016
     9.36556584412583e-016
     9.13678287864682e-016
     8.41708772502406e-016
      8.1988686313515e-016
     8.01418841551176e-016
     7.77825448579947e-016
      7.5664349794853e-016
       7.435435205643e-016
      7.3077189041789e-016
     7.13032533883171e-016
     6.88029306459256e-016
     6.79764678853901e-016
      6.3613415262156e-016
     6.23474998690492e-016
     6.10645174875469e-016
     5.96531979110498e-016
     5.83653597000958e-016
      5.6199849240743e-016
     5.49288602083367e-016
     5.24855114172435e-016
      5.0933402925236e-016
     4.84690869160285e-016
     4.71692553562324e-016
      4.6013991933297e-016
     4.46265109664996e-016
     4.30863415537536e-016
     4.25543963234514e-016
     4.06575539546731e-016
     3.96636178497011e-016
      3.5988160685991e-016
     3.49692344980655e-016
     3.34626611211333e-016
     3.25201941542794e-016
     3.10540847539394e-016
     2.91542148242178e-016
     2.80871638217914e-016
     2.61994155219049e-016
     2.52914361788447e-016
      2.3695509005827e-016
     2.21729431159818e-016
     2.14867147946183e-016
     2.05236309049732e-016
     2.03678119050983e-016
     1.91013409402214e-016
      1.8558985446826e-016
      1.7132320199934e-016
     1.63728673947088e-016
     1.62479345831001e-016
     1.58409601294233e-016
     1.54825268120948e-016
     1.50843704353317e-016
     1.47093313114049e-016
     1.36550869926587e-016
     1.35094152726817e-016
     1.31718497598429e-016
     1.26958313823432e-016
      1.2097087376257e-016
     1.16545381846775e-016
     1.09719277935746e-016
     1.05765030398844e-016
      1.0294871536058e-016
     9.50523542888173e-017
     8.50581025578373e-017
     7.75731392898673e-017
     6.75993133016878e-017];

scN100L2err = [4.31932661173278e-011
     2.91475283659478e-011
     6.44843569726587e-011
     3.58607963388365e-011
     1.72508921645225e-010
     5.26345433484439e-011
     8.18119285273938e-011
       7.319970498054e-010
      3.0433043964869e-009
     1.41856524269917e-010
     5.55186724279955e-010
     6.13597175380253e-010
     7.78543057290408e-010
     9.27885704771187e-009
     8.52624863701408e-010
     1.73522946113325e-010
     5.87748218145665e-010
     7.79877484420123e-010
     5.27415713278305e-010
     1.18978723178284e-009
     1.09022458515852e-010
     3.26179278603349e-010
        2.32210993862e-010
     9.36990645432139e-010
     1.44472598487386e-009
     1.51452537894693e-009
     5.10467008948166e-010
     1.04274065148733e-009
      1.1361851315719e-009
     3.03574811548304e-010
     3.09131782682136e-010
     1.40711897970096e-009
     4.92590813929323e-010
     3.47398132550807e-009
     2.09044792790054e-009
     3.70645491677027e-009
     1.22073981300717e-009
     3.81736418979367e-009
     1.16055543623352e-009
     4.19041938503277e-010
     3.19381757898738e-009];
 
scN100L2svs = [2.97689601573065
          1.19409582723689
          1.10091787922508
         0.761729279216719
          0.60369828062615
         0.558603776959938
         0.512136141447575
         0.490594242596676
         0.474945799225424
         0.443080178419558
         0.391994693680091
         0.335549212995714
         0.303308187959323
         0.261392775287579
         0.243027120572869
         0.214887969371931
         0.208396845068913
         0.180286343708058
         0.163090247463516
         0.159652145530997
         0.153650468675064
         0.138424769727575
         0.133024713199158
         0.120747923779016
         0.116060696018828
         0.107930251182967
         0.101450204442036
        0.0944015681154398
        0.0876237376700189
        0.0827169997498061
        0.0792412969754551
        0.0732390302618665
        0.0687669889561639
        0.0595601794737948
        0.0549407131108871
        0.0505874185209958
        0.0476226920789172
        0.0422688171298134
        0.0396525350675505
        0.0360180790437358
        0.0305354452379106
        0.0281921354058497
        0.0241223547585406
        0.0217319826175618
        0.0196004231221211
        0.0174678813493448
         0.015791222198136
        0.0125386389245132
         0.011298702041365
       0.00843668962880604
       0.00715402505757614
       0.00691582306500369
       0.00508417874356213
       0.00365953846521835
       0.00277961033748068
        0.0025022276942017
       0.00244391162326455
       0.00138938407712714
       0.00128455714050448
      0.000959228184554456
      0.000553098404648259
      0.000339951967983958
       0.00021350917520643
      0.000113527072138475
     8.20061844180939e-005
     4.69330280631604e-005
     3.30581790730927e-005
       1.849175220937e-005
     1.30486207644785e-005
     6.17381241307784e-006
     4.54237694609851e-006
     1.84309509342129e-006
     1.53333072445365e-006
     6.77968915070527e-007
     4.53288105370681e-007
      2.3209941083209e-007
     1.41275865213974e-007
     7.74899756545503e-008
     4.62998082291467e-008
     2.35591313080706e-008
     1.45127734954407e-008
     8.12102006742749e-009
      3.9147806852189e-009
     2.86963525085391e-009
     1.22936951467079e-009
     8.21206426527114e-010
     3.53518238725378e-010
      2.2620153279989e-010
      1.2617141177642e-010
     7.39375091225179e-011
     3.69671120613781e-011
     2.34201227999212e-011
     9.34836403123725e-012
     5.89246950360556e-012
      2.3527137744351e-012
     1.58756460154408e-012
     6.48152387463468e-013
     4.97902787172138e-013
     1.93646125612207e-013
     1.20230492339469e-013
     4.65803938040349e-014
     3.04979079121897e-014
     1.22539566018581e-014
     7.45162235252692e-015
     4.37187816701437e-015
     2.30689609888289e-015
     2.01252993895684e-015
     1.92212422207709e-015
     1.89326805089687e-015
     1.83002202900237e-015
     1.76173681589942e-015
     1.72789092613284e-015
     1.67650491032045e-015
     1.65371851933061e-015
     1.60351381000572e-015
     1.57796199986606e-015
     1.53232265680446e-015
     1.50168784039532e-015
     1.46233934931885e-015
     1.45317885795028e-015
     1.44792379647907e-015
     1.40427276630942e-015
     1.37435503858283e-015
     1.35247629799008e-015
     1.34934891464802e-015
     1.32624530432545e-015
     1.30300786379665e-015
     1.28083051390844e-015
     1.26064587301832e-015
     1.25640850879838e-015
     1.22677593431236e-015
     1.20123232236463e-015
     1.17447510447296e-015
     1.16167269825069e-015
     1.13773068629659e-015
     1.13538086370019e-015
     1.09496576178731e-015
     1.08516253080409e-015
     1.05438789747002e-015
     1.04134577524286e-015
     1.02066579513619e-015
     9.95280896217401e-016
      9.7792214414262e-016
     9.60121917838627e-016
     9.35897331507847e-016
     9.13325142790788e-016
     8.89920024272755e-016
     8.66763543307795e-016
     8.60341489491084e-016
     8.21409630498865e-016
     7.89658760485126e-016
     7.61886000867069e-016
     7.25974335661472e-016
      7.1787955592432e-016
     7.05227735118239e-016
       6.829047669441e-016
     6.52576006987146e-016
     6.45079666510656e-016
     6.01274001984657e-016
     5.80053131903176e-016
     5.63863454741321e-016
     5.29764133635892e-016
     4.94778665004949e-016
     4.72779773727383e-016
     4.30413568392558e-016
     4.16329207494518e-016
     3.74086397920139e-016
     3.51689232041514e-016
      3.2846895872844e-016
     3.14561678870933e-016
     2.99030034217523e-016
     2.70999506854975e-016
     2.49472762534349e-016
     2.34973472547315e-016
     2.13964435284368e-016
     1.96619148576762e-016
     1.77420368665433e-016
     1.69683074451514e-016
     1.58679157623604e-016
     1.49600768555028e-016
      1.4515102412089e-016
     1.31672945925248e-016
     1.28432865090068e-016
     1.24629852180402e-016
     1.17388576037578e-016
     1.12902279369374e-016
     1.10348551522306e-016
     1.07039078237769e-016
     1.04060116793543e-016
     1.01205012870257e-016
     9.72223711085661e-017
     9.51772827658155e-017
     9.35913134307791e-017
     9.09321616178875e-017
      8.9365817673226e-017
     8.72241150587806e-017
     8.27660119765978e-017
     8.24191192068131e-017
     7.91176032511876e-017
     7.56314101125307e-017];
 
mN100L2err = [4.06720762531499e-011
     3.82562293766278e-011
     5.36253432017656e-010
     1.02839895170134e-009
     1.04675497026289e-008
     3.56797575853215e-007
     4.38803155072698e-007
     1.52594457509506e-006
     5.84995228299954e-006
     1.16010844179699e-006
     3.58249257261012e-006
     2.36880312267777e-006
     8.39988776625609e-006
     5.96638701846618e-005
     2.96471228159742e-006
     2.22238963327193e-005
      0.000135039143312875
     3.19866417285872e-006
     9.35837773306656e-006
     2.77730585451348e-005
      0.000422594413417217
      0.000488421843109636
       0.00774918645266414
        0.0169883784008575
        0.0263158139027559
       0.00481614096448718
        0.0111522793555874
       0.00922316169113733
       0.00493322208925314
       0.00134575181213997
       0.00923173043261282
       0.00481286918671528
        0.0121227371505122
       0.00375588810620801
        0.0209046061762813
        0.0034119951461874
       0.00754376174154144
        0.0115581839047259
        0.0163194743096733
         0.017947119737074
       0.009663743134642483];
 
 mN100L2svs = [39.191489352092
           22.009235566275
           14.749111135155
           12.533114214214
          10.6233259752093
          6.26042613392534
          4.58859792951547
          3.21249251085389
          2.50215871205025
          1.68455467219497
          1.45121621721754
         0.918249468223764
         0.730513972376592
         0.499942858015316
         0.383387768531609
         0.224657601642929
         0.156116607851003
        0.0979804366675684
        0.0694436715830079
        0.0485656459288461
        0.0331023818020884
        0.0201895719147543
        0.0188221876161042
        0.0148401772869435
        0.0129967336454949
       0.00808937207153634
       0.00760887133954935
       0.00471266323406024
       0.00355353621845066
       0.00309514295510392
       0.00279704654409601
       0.00179655746196836
       0.00158105273376749
      0.000756773917024947
      0.000647968902508086
      0.000313183362656603
       0.00028885149365174
      0.000208686066811362
      0.000124726121011531
     9.95711775340068e-005
     7.44810255014761e-005
      5.4817645101517e-005
     4.37127865967916e-005
     1.83600359876868e-005
     1.72044208774464e-005
     9.93391157380102e-006
     7.68138640498336e-006
     6.15237384707208e-006
      2.4052976311527e-006
     1.83260600892355e-006
     1.33180441110178e-006
     9.53702970054739e-007
     5.27182761337334e-007
     2.91822676246745e-007
     1.61465880058484e-007
     1.23023013923795e-007
     8.47843070968744e-008
     4.66815214246116e-008
     3.87919124429002e-008
     2.36288792859597e-008
      1.7323014829625e-008
     7.61984264975202e-009
     6.06649386737247e-009
     3.08952913258529e-009
     2.20683128035429e-009
      1.4043999473194e-009
     5.65803210662624e-010
     3.99149159402039e-010
     1.83547167462058e-010
     5.59726294807559e-011
     2.52695663546335e-011
     1.86567617521638e-011
     6.63174224075438e-012
     1.74319597209101e-012
     6.13944683822394e-013
     3.10391718204494e-013
     9.84115546531219e-014
     5.34492015878344e-014
     4.91772349096189e-014
      4.0194659492876e-014
     3.64841302148971e-014
     3.28379554252039e-014
     3.01891947970619e-014
     2.42955709045682e-014
     1.93786158699953e-014
     1.46305831312509e-014
     1.17817883347806e-014
     8.17296335263239e-015
       6.528963220793e-015
     5.38412060748026e-015
     4.04662769375245e-015
     3.66571518200723e-015
     3.00326940800429e-015
      2.4183646379377e-015
     1.70118648361243e-015
     1.56445637813715e-015
     1.37319672338925e-015
     1.27789320123032e-015
     1.23657613574355e-015
     1.16817078279832e-015
     1.13474184077677e-015
     1.09191035130277e-015
     1.07320999020111e-015
      1.0257370573754e-015
     9.86897719128638e-016
     9.46304677557469e-016
     9.16130993388249e-016
     9.08189621327991e-016
     8.99907502417541e-016
     8.58721665521487e-016
     8.52585385829065e-016
     8.20608483686742e-016
     8.00908552752705e-016
     7.87915612046534e-016
      7.5965318278756e-016
     7.40932139092189e-016
     7.31816394108344e-016
     7.13061989542722e-016
     6.94189326331229e-016
     6.87035828114269e-016
     6.69718763858713e-016
     6.61303733944043e-016
     6.48432151535703e-016
     6.41415971519607e-016
     6.24652007314143e-016
     6.09824957294138e-016
     6.04402704714637e-016
     5.97031327157198e-016
     5.83474702073672e-016
     5.79112799091843e-016
     5.57051161279498e-016
     5.48816056733681e-016
     5.34416511048731e-016
     5.28652420627903e-016
     5.23640082466182e-016
     5.09819733818108e-016
     5.03567100898969e-016
     4.97037212431627e-016
     4.87369048475731e-016
     4.86254739204733e-016
     4.79182339945021e-016
     4.73917118272707e-016
     4.63973174673507e-016
     4.56508714944898e-016
     4.53529379128649e-016
     4.45516356242596e-016
     4.37679854555243e-016
      4.3118542679797e-016
     4.27481625295617e-016
     4.18721294509893e-016
     4.14727550259074e-016
     4.07482942991108e-016
     4.01793694613399e-016
     3.93293857523302e-016
     3.87980282924987e-016
     3.83573259030395e-016
     3.76373131360946e-016
     3.75159493718027e-016
     3.67420091083587e-016
     3.62857627474314e-016
     3.58355258272222e-016
     3.55742102023084e-016
     3.51535039208296e-016
     3.47909449197155e-016
     3.43808626773169e-016
     3.40088183787724e-016
     3.34274297205639e-016
     3.30039625883412e-016
     3.27287692715364e-016
     3.22474832456552e-016
      3.1983522052419e-016
     3.15988088818282e-016
     3.10044910021211e-016
     3.03566651338767e-016
     3.01830844198468e-016
     2.99001529070002e-016
     2.95596071841956e-016
     2.92618084529639e-016
     2.90057728925476e-016
     2.86705095895757e-016
     2.82855297742025e-016
     2.81172770169543e-016
      2.7876778780634e-016
     2.75357137784317e-016
     2.74241553184257e-016
     2.67354438395884e-016
     2.65995997154611e-016
     2.61988875015521e-016
     2.60505201144041e-016
     2.55661723733107e-016
     2.51652388935188e-016
     2.46037587490742e-016
     2.43465302213358e-016
     2.39272779388981e-016
     2.36315322461981e-016
     2.30975793039455e-016
     2.28628290898117e-016
     2.26444530253981e-016
     2.20162227175708e-016
     2.07157707813982e-016];

 
FigW=20;
FigH=FigW*.7;
fsize = 16;
lwidth = 1;
 a = 1; 
 br = 0.6;

% Errors
xw = 1:length(sdN100L2err);
Figure=figure(1);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xw, sdN100L2err, 'b-s', xw, scN100L2err, 'r-o', xw, mN100L2err, 'g-v');
set(pt, 'LineWidth',lwidth, 'MarkerSize',8)
set(pt(3), 'Color',[0 0.5 0]) %
set(gca,'FontSize',fsize)
% pbaspect([1, br, 1])
xlabel('Eigenpair index','fontsize',fsize)
ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',fsize)
h=legend('RSRR, domain','RSRR, contour','SSRR, contour')
set(h,'Interpreter','tex')
% saveas(gcf,'fig_wire_SMerr.eps', 'psc2')


% SVS
sdN100L2svs = (a/sdN100L2svs(1)).*sdN100L2svs;
scN100L2svs = (a/scN100L2svs(1)).*scN100L2svs;
mN100L2svs = (a/mN100L2svs(1)).*mN100L2svs;


xm1 = 1:length(mN100L2svs);
xs1 = 1:length(sdN100L2svs);
xs2 = 1:length(scN100L2svs);
ls = length(sdN100L2svs);

xs = 1:ls;

Figure=figure(2);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy(  xs, sdN100L2svs(1:ls), 'b-s', xs, scN100L2svs(1:ls), 'r-o',xs, mN100L2svs(1:ls), 'g-v', [41,41], [1,1e-20], 'k-');
% pt = semilogy( xs, sN100L1svs, 'r-o', xm1, mNK100L1svs, 'b-s', xs1, sN180L1svs, 'g-v', xs2, sN180L1Rsvs, 'k-x', [20,20], [1,1e-20], 'k-');
set(pt, 'LineWidth',lwidth, 'MarkerSize',8)
set(pt(3), 'Color',[0 0.5 0])
set(gca,'FontSize',fsize)
set(pt(4), 'LineWidth',0.5)
% pbaspect([1, br, 1])
text(32,1e-19,'41','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
xlabel('Singular value index','fontsize',fsize)
ylabel('Relative value','fontsize',fsize)
h=legend('RSRR, domain','RSRR, contour','SSRR, contour')
set(h,'Interpreter','tex')
% saveas(gcf,'fig_wire_SMsvs.eps', 'psc2')

% % concrete
% xa = 1:length(cia);
% Figure=figure(1);clf;
% set(Figure,'defaulttextinterpreter','tex',...
%                 'PaperUnits','centimeters','PaperSize',[FigW FigH],...
%                 'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
%                 'Position',[10,10,FigW,FigH]);
% pt = semilogy( xa, ria, 'r-o', xa, cia, 'b-s', xa, riaL3K40, 'r--o', xa, ciaL3K40, 'b-.s');
% set(pt, 'LineWidth',2, 'MarkerSize',8)
% % set(pt(3), 'LineWidth',2, 'MarkerSize',6)
% % set(pt(4), 'LineWidth',2, 'MarkerSize',6)
% set(gca,'FontSize',14)
% % pbaspect([1, br, 1])
% xlabel('Index of eigenpairs','fontsize',14)
% ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
% h=legend('RIA, L=K=10','CIA, L=K=10', 'RIA, L=3, K=40','CIA, L=3, K=40')
% set(h,'Interpreter','tex')


==> figs/fig_gun_SM_nme.m <==
% plot for comparison of moment scheme and sampling scheme in the nep_ii
% paper

sdN100L2err = [1.74378964670806e-011
     2.30568188375269e-011
     1.85899910841974e-011
     2.91994040574921e-011
     1.56623096646903e-011
     1.42397587289483e-011
     2.28949746600206e-011
     1.85112955873216e-011
     2.58952961124924e-011
     1.94216382465041e-011
     1.97151404371021e-011
     1.88433502631812e-011
     1.71371944129752e-011
     1.33571662902221e-011
     2.47994714573074e-011
     1.89618240484822e-011
      1.1935639402199e-011
     1.94834500456471e-011
     1.83032431965291e-011
     2.59290427580335e-011
     2.67121520564781e-011
     3.02135074110592e-011
     2.69001799102592e-011
      2.9131645875811e-011
     2.49482035615777e-011];
 
 sdN100L2svs = [104.081381586475
          73.8514875209897
           71.934908958349
          47.2686178711809
          45.5775892319285
          42.7005223644436
          41.4745573162225
          32.8928608409754
          30.6592171669121
          28.2492120028431
          27.0260563816993
          26.3987899330421
          25.5654026679227
          24.0174855371387
           23.369128103952
           23.089180636504
          21.8299112219379
           19.311147152184
          18.8411512967211
          17.6348454321685
          14.8389930210397
          13.0606121079679
          12.6727979364211
          12.3342887820174
          8.59986676634556
          2.54469455825669
         0.566248494094038
         0.423174673588862
         0.312050003872509
         0.125250464127152
        0.0967574915288557
        0.0525495134244028
        0.0393009736920878
        0.0252907483879333
        0.0172217424180542
        0.0109273250602589
       0.00871313796261257
       0.00509231993718795
       0.00358741310036151
       0.00168279248496159
       0.00103875167241161
      0.000507593053220734
      0.000338999493430533
      0.000178236668130482
      0.000100579123652769
     5.24190544803883e-005
     2.87385795391753e-005
     1.62253420691594e-005
     1.04700128718402e-005
     6.48767732784846e-006
      3.0465105426595e-006
     1.92082200936787e-006
     7.78156789732251e-007
     4.52132341589413e-007
     2.10882003222294e-007
     8.96747023368769e-008
     5.51216538658135e-008
     2.01187913425586e-008
     1.10848094966438e-008
      3.8946091946548e-009
     2.19499431309925e-009
     8.33992287461429e-010
      4.8923989530975e-010
     2.52761606420582e-010
     1.01529837650086e-010
     5.83561745411295e-011
     2.91720107948814e-011
     1.30619584078021e-011
     7.17295763808826e-012
     1.90283803150425e-012
     1.42410750242156e-012
     3.23237167249178e-013
     2.74768090613282e-013
     9.58533398636418e-014
      8.0020034287202e-014
     7.67891051209992e-014
      7.0668623729561e-014
     6.05591995798201e-014
     5.64838769107998e-014
     5.40891634840555e-014
     5.01589820687255e-014
     4.44100928052274e-014
     4.26644666647293e-014
     4.16919026594512e-014
     4.09837338954556e-014
     4.00307897448821e-014
     3.47799822683045e-014
      3.3886685300688e-014
     3.26152420583934e-014
     3.17034427667827e-014
     3.10262396699682e-014
     3.07184693694077e-014
     3.01884113503871e-014
      2.9866564056659e-014
     2.87901030085315e-014
     2.74110315292343e-014
     2.61755534076616e-014
     2.57956285957604e-014
     2.46991731778437e-014
     2.37072290020407e-014
     2.34327643758752e-014
     2.29248466821821e-014
     2.22545260574755e-014
      2.1810176194518e-014
     2.06076395316401e-014
     1.90539930564578e-014
     1.85276349306775e-014
     1.82784184879349e-014
     1.75061396449513e-014
     1.69810909130583e-014
     1.65566136785059e-014
     1.58851197288377e-014
     1.53431531005712e-014
     1.47677029666335e-014
     1.44056507284281e-014
     1.41762916918577e-014
       1.371557864038e-014
     1.34253863888754e-014
     1.28993484587321e-014
     1.24017723866818e-014
     1.19559849193636e-014
     1.14993821309516e-014
     1.11570407908926e-014
     1.07639925896763e-014
     1.03831139249916e-014
     9.97201680538323e-015
     9.64302645404374e-015
     9.39738448121853e-015
     8.76739285618282e-015
      8.6036600736128e-015
     8.26653192395398e-015
     8.01257613591595e-015
     7.35265317681161e-015
     7.29790345051012e-015
     6.98203994731923e-015
      6.3909028989534e-015
     6.18084466296395e-015
     5.84290066073994e-015
     5.54980717101714e-015
     5.40145501785043e-015
     4.98070466737268e-015
     4.76170050434625e-015
     4.45375213489288e-015
     4.28424383278028e-015
     4.24325059111238e-015
     3.92995696463628e-015
     3.50276845372295e-015
      2.9848631546808e-015
     2.56290026651894e-015
     2.46092088205381e-015
     2.23974880660552e-015
     1.79486246903847e-015
     1.59822611184753e-015
     1.48862412388659e-015
     1.36191383888316e-015
     1.21015330506387e-015
     1.13277400505987e-015
     1.02211713566803e-015
     8.55853693228255e-016
     7.03622800827546e-016];

scN100L2err = [2.9089125078917e-011
     2.80644832570486e-011
     3.84344952084855e-011
     3.69774667427621e-011
     4.42633405382029e-011
     1.59005271138389e-011
     3.09573745956939e-011
     2.76199374623787e-011
     2.18712131470024e-011
     2.62173676589244e-011
     8.91238118369717e-011
     7.08103221374664e-011
     1.60442358761446e-010
     1.65619552987012e-010
     1.00106449059356e-010
     2.76244444982454e-010
     5.10404946727272e-011
     7.77336462746146e-011
     2.39147175852669e-011
     3.10144685697217e-010
     1.39357759329514e-010
     6.61282065967802e-010
       1.569182800157e-009
     1.28030286641933e-008
     1.18455241143688e-008];
 
scN100L2svs = [2.92634000126387
           1.8476924828093
          1.55369274357053
          1.07696206354732
           1.0063765987459
         0.975073359110935
          0.86616503675769
         0.702898423480808
         0.622008149986762
         0.494310601231439
         0.423280997775497
          0.38279095447703
         0.299202339522847
         0.278253983961471
         0.262346701314389
         0.250229417429628
         0.196436116319218
         0.181827986738545
           0.1616134714968
         0.158680430798892
         0.148335138605325
         0.135685656133102
         0.121187535487217
         0.107955862671059
         0.104153677354853
        0.0970709755427076
        0.0749483694070238
        0.0709218074549507
        0.0694621027450203
        0.0480609131177593
        0.0435654167974645
         0.037854120931915
        0.0305588317660383
        0.0224820072391717
        0.0155976472090772
       0.00988602633282132
       0.00619755719223252
       0.00431706157225193
       0.00212764975732739
       0.00154679219212374
       0.00114725915840829
       0.00076673189983906
      0.000508734426170132
         0.000277091304607
       0.00016548730720113
     7.25264402253539e-005
     4.80184545720944e-005
     2.30577697646259e-005
     1.37251626154349e-005
     8.50729355709832e-006
     3.51590278780613e-006
     2.29269493237407e-006
     1.16183504943282e-006
     6.13716777404479e-007
     2.83802413455865e-007
     1.74234009322822e-007
     5.74709113535412e-008
     4.36287609364886e-008
     1.25614911230425e-008
      8.7297518225507e-009
      2.8112324790206e-009
     1.99075682477822e-009
     9.62034280463977e-010
     4.10256028638362e-010
     2.39800615604881e-010
      1.0328772908894e-010
     4.72153826434858e-011
     2.67571280974636e-011
     9.73655290887605e-012
     6.30676357073452e-012
     1.90805025981568e-012
      1.2298364149601e-012
     3.64444575068506e-013
     2.24654031947669e-013
     8.32952412800855e-014
     5.09521759979314e-014
     2.10971732070402e-014
     1.02048561926901e-014
     4.25984923050388e-015
     2.51931836986991e-015
     1.96306434251071e-015
     1.72207039907998e-015
     1.69691138455209e-015
      1.6541627348597e-015
     1.62960676519027e-015
        1.59399578379e-015
     1.57165666395853e-015
     1.54293075346056e-015
     1.51457917064978e-015
     1.47178517141864e-015
     1.44840908476394e-015
     1.43136107692997e-015
     1.41409886485372e-015
     1.38286015308581e-015
     1.35279909775151e-015
     1.33687864805974e-015
     1.30272931288346e-015
        1.27291545886e-015
     1.25628916094333e-015
     1.23714428310072e-015
     1.20914255111373e-015
     1.19431999735284e-015
     1.17603765815241e-015
     1.16213913821507e-015
     1.13382266454138e-015
     1.11707135855355e-015
      1.0978609184883e-015
     1.08606587336279e-015
     1.07744776581734e-015
     1.05401786204225e-015
      1.0325410210073e-015
     1.00864366300758e-015
     9.99962750361999e-016
     9.67052137446151e-016
      9.4968986048849e-016
       9.068839884364e-016
     8.70429507520196e-016
     8.51229499969092e-016
     8.28876367982851e-016
     7.85871209695553e-016
     7.47867695627125e-016
     7.10368410941263e-016
     6.55859286050329e-016
     6.53942065227872e-016
     6.33238966644603e-016
     6.00286774874834e-016
     5.81407957510691e-016
     5.68289575649663e-016
     5.40180856797236e-016
      5.1002959809085e-016
     4.89683431507485e-016
     4.65986578884189e-016
     4.43067606866667e-016
     4.23127829714114e-016
     3.97861249462075e-016
     3.80992356993106e-016
     3.62221028693008e-016
     3.28837776813405e-016
     3.07394170171295e-016
     2.98083522461893e-016
     2.85745568992986e-016
     2.61535222868221e-016
     2.51841075311086e-016
      2.3788747075347e-016
     2.15357287297081e-016
     2.09716580833627e-016
     2.00853129815982e-016
     1.93001572753738e-016
     1.86980384692347e-016
     1.83284925721326e-016
     1.77010653332464e-016
       1.725846573383e-016
     1.65557118962432e-016
     1.60489045405474e-016
     1.52465152705791e-016
     1.46557526157061e-016
     1.42325835183733e-016
     1.41460347093102e-016
     1.37194855209992e-016
      1.3128800878337e-016];
 
mN100L2err = [4.66481151750395e-011
      2.0473501965504e-010
     2.86217676806616e-009
      1.6828084437693e-009
     1.83523335545363e-009
     4.25182311274276e-009
     5.82522138951338e-010
      3.2616462823848e-009
     1.25365816936188e-009
     6.14788681427785e-009
     5.81636610418317e-008
     6.49171552318769e-008
     6.91235328687883e-007
     7.54746919984591e-007
      5.0035844181003e-007
     5.03707597381972e-007
     4.81527173664908e-007
     4.93878744523819e-008
     5.51889675995731e-008
     1.68633842750469e-007
     2.49465622498061e-007
     3.32793986696519e-006
     1.56577644202375e-006
     4.44016090703379e-005
     1.70492068351391e-005];
 
 mN140L2svs = [42.6583499303527
          28.3161401007733
          14.2010108487824
          9.53077431424766
          6.43061975094257
          3.81580572791677
          2.76754330034986
          1.54516735968991
          1.17436266913787
         0.833200902380485
         0.598044379401332
         0.405096183755397
         0.269028403409361
         0.139729434970486
         0.111899916312901
        0.0726459357482918
         0.058348166042091
        0.0399955776488547
        0.0347639203221536
        0.0198584833680604
        0.0158347487872452
        0.0123680922579673
        0.0111505198776652
       0.00763375819002222
       0.00606929861796356
       0.00338412525150175
       0.00284398602902489
       0.00148672972508579
       0.00133070517413257
      0.000466017516374856
      0.000392905369092067
      0.000315693298891679
      0.000271788022147169
     9.17051067582624e-005
     5.88803147592787e-005
     4.02190375854777e-005
     3.01565157075798e-005
     1.11268855230167e-005
     6.47683755389671e-006
     4.01140735751883e-006
     1.77271174508453e-006
      8.3018860812234e-007
     5.62461965136325e-007
      2.8670017844614e-007
     1.85747131835467e-007
     6.20434664821561e-008
     1.70747319746357e-008
     5.31952160597421e-009
     3.83809726672881e-009
     1.66595365283488e-009
     8.37830866385965e-010
     2.02242145507805e-010
     1.69956154018182e-010
     5.05156766359871e-011
     2.79478096864977e-011
     5.40354116971817e-012
     1.76623347074996e-012
     7.96708956545433e-013
     3.55870586308696e-013
     1.07664332391696e-013
     4.79686271816185e-014
     4.35725544433401e-014
     3.88766712485049e-014
      3.4622290348094e-014
     2.90293484085053e-014
     2.50021042094746e-014
     2.35652646284783e-014
     2.20318628805841e-014
     2.05188473185819e-014
     1.90508496265194e-014
     1.61833262194869e-014
     1.48430976878559e-014
     1.31729541274431e-014
     1.10395221962596e-014
     8.55969519753946e-015
     8.07724437170226e-015
     6.49597256083104e-015
     5.84137443108026e-015
     5.47980632303513e-015
     4.56697417903022e-015
     4.07821783740424e-015
     3.75356788425314e-015
     3.16304825108338e-015
     2.58453209746909e-015
     2.50300932370707e-015
     2.25144994794308e-015
     2.16763025258168e-015
     1.92257040568925e-015
     1.83243720882566e-015
     1.75136805658845e-015
     1.71599382269154e-015
      1.6893306174063e-015
     1.58317664530591e-015
     1.55205083825188e-015
      1.5168449433206e-015
     1.47921072020886e-015
     1.44734519296949e-015
     1.38917867447888e-015
     1.37172881988845e-015
     1.31039526704375e-015
     1.27225274280821e-015
      1.2096863094755e-015
     1.19439279097688e-015
     1.14183603053549e-015
     1.12110467934926e-015
     1.08547880028502e-015
     1.05453658589839e-015
     1.04497503175901e-015
     9.99081659737304e-016
     9.66530532652374e-016
     9.46347925187388e-016
     9.26320039939428e-016
     8.98161078373434e-016
     8.69777821736048e-016
     8.52355577076827e-016
     8.13440721061007e-016
     7.99112011634072e-016
     7.70910344851239e-016
      7.5898948418536e-016
     7.32650230982007e-016
     7.22251200338072e-016
     7.05545419591115e-016
     6.91376884374223e-016
       6.687947770327e-016
     6.46900075181592e-016
     6.27519716495826e-016
     6.18472570576526e-016
       5.927196631774e-016
     5.88104045531209e-016
      5.6743656350924e-016
     5.57702235227001e-016
     5.39070283632245e-016
     5.25041265842222e-016
     5.12579732187723e-016
     5.02064313715216e-016
      4.9210676516519e-016
     4.84809427838419e-016
     4.67756871093706e-016
     4.55997230402554e-016
     4.46860114080725e-016
     4.29540094221748e-016
     4.17685798590687e-016
     4.13178282496292e-016
     4.01752832980604e-016
     3.83765449552402e-016
     3.79651779549477e-016
     3.73428376209661e-016
     3.68794311601249e-016
     3.61006707206333e-016
     3.47578025431038e-016
     3.39455109983368e-016
     3.28430520736866e-016
     3.16282346995057e-016
     3.12867250297586e-016
      3.0643424101496e-016
     2.99250350859245e-016
     2.93945483315145e-016
     2.87406182797002e-016
     2.78990595253262e-016
     2.66541638312064e-016];

 
FigW=18;
FigH=FigW*.7;
fsize = 16;
lwidth = 1;
 a = 1; 
 br = 0.6;

% Errors
xw = 1:length(sdN100L2err);
Figure=figure(1);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xw, mN100L2err, 'g-v', xw, scN100L2err, 'r-s', xw, sdN100L2err, 'b-o');
set(pt, 'LineWidth',lwidth, 'MarkerSize',8)
set(pt(1), 'Color',[0 0.5 0]) %
set(gca,'FontSize',fsize)
% pbaspect([1, br, 1])
xlabel('Eigenpair index','fontsize',fsize)
ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',fsize)
h=legend('SSRR, contour', 'RSRR, contour', 'RSRR, adapt')
set(h,'Interpreter','tex')
xlim([0 26])
% saveas(gcf,'fig_wire_SMerr.eps', 'psc2')


% SVS
sdN100L2svs = (a/sdN100L2svs(1)).*sdN100L2svs;
scN100L2svs = (a/scN100L2svs(1)).*scN100L2svs;
mN100L2svs = (a/mN100L2svs(1)).*mN100L2svs;

xs = 1:length(sdN100L2svs);
xm1 = 1:length(mN100L2svs);
xs1 = 1:length(sdN100L2svs);
xs2 = 1:length(scN100L2svs);
ls = length(sdN100L2svs);

xs = 1:ls;

Figure=figure(2);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy(  xs, mN100L2svs(1:ls), 'gv', xs, scN100L2svs(1:ls), 'rs', xs, sdN100L2svs(1:ls), 'bo', [25,25], [1,1e-20], 'k-');
% pt = semilogy( xs, sN100L1svs, 'r-o', xm1, mNK100L1svs, 'b-s', xs1, sN180L1svs, 'g-v', xs2, sN180L1Rsvs, 'k-x', [20,20], [1,1e-20], 'k-');
set(pt, 'LineWidth',lwidth, 'MarkerSize',4)
set(pt(1), 'Color',[0 0.5 0])
set(gca,'FontSize',fsize)
set(pt(4), 'LineWidth',0.5)
xlim([0 160])
text(16,1e-19,'25','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
xlabel('Singular value index','fontsize',fsize)
ylabel('Relative value','fontsize',fsize)
h=legend('SSRR, contour', 'RSRR, contour', 'RSRR, adapt')
set(h,'Interpreter','tex')
% saveas(gcf,'fig_wire_SMsvs.eps', 'psc2')




==> figs/fig_gun_SM_nme_R1.m <==
% plot for comparison of moment scheme and sampling scheme in the nep_ii
% paper

mcN80L2err = [1.50850188327205e-015
     1.44936450984433e-015
     5.71933997344646e-015
     9.95945943543221e-015
     7.60804750473815e-015
     3.75532262020995e-015
     3.80129704241438e-014
     1.04950977397078e-014
      2.5777922378128e-014
     6.72899813376781e-015
     1.92028788601493e-013
      1.0201765504436e-012
     1.66286043507939e-012
      1.7828839887607e-012
     3.57445380764377e-012
     3.15829148402314e-012
     4.35318790091941e-012
     4.75441469839257e-013
     8.41498370870863e-013
     1.10283605091034e-011
     1.64145846940785e-012
     7.05683000911116e-012
     4.05224354551985e-011
     1.29974257491168e-010
     5.92637579366397e-011];
 
 mcN80L2svs = [45.0374921689616
          27.7431440300618
          11.5665297420868
          8.33736447089168
          6.07780386568111
          4.52608231580685
          2.98409116206204
          2.03398656178407
          1.61302324457418
         0.867893514598973
         0.604166031092943
         0.475152901138538
          0.21124332912277
         0.150858090662193
        0.0910076359054701
        0.0732185493885126
        0.0638562151903328
        0.0364176107440463
        0.0339516198814603
        0.0183983397277444
        0.0148430252472145
        0.0120031346913518
         0.011830576380206
       0.00501472266753061
       0.00470358316262676
        0.0024301918375805
        0.0014060382459244
       0.00130380665538007
      0.000702659464366007
      0.000570320571629524
      0.000455413777208538
      0.000298061028743758
      0.000277320719056266
      0.000145946780750425
     8.58278712264895e-005
     3.45489095630111e-005
     1.47901815226225e-005
     1.36101982024948e-005
     1.21848591480891e-005
     4.44936364878321e-006
     3.37868892328437e-006
     1.82222514588983e-006
     8.89567422523526e-007
      3.3658571345757e-007
       1.542857347892e-007
     6.57085113819948e-008
     1.90658255434152e-008
      7.2322472342716e-009
     3.82709295579908e-009
     1.45665531422217e-009
     8.45699828874318e-010
     2.71471393380061e-010
     1.41383056882806e-010
     5.35508798186674e-011
     1.94414889152033e-011
     6.30724596669371e-012
      2.1467047166982e-012
     9.95723836311191e-013
     2.59843193038811e-013
     1.27754326761295e-013
     4.70964712532588e-014
     4.38028136802735e-014
     3.88280551499129e-014
     3.32961908684223e-014
     3.20481086299773e-014
     2.83349797780883e-014
     2.54112526775079e-014
     2.39285917316106e-014
      2.1840469315783e-014
     1.91515052966812e-014
     1.76387278960998e-014
     1.55019222718939e-014
     1.32789471186236e-014
     1.00173343969541e-014
     8.96571346685765e-015
     8.20643036773627e-015
     6.88169839080019e-015
     6.43015838365586e-015
     5.71522345556308e-015
     5.43994462520516e-015
     4.36576824072656e-015
     3.91373113804343e-015
     3.04847316505722e-015
     2.66725868825633e-015
     2.38287688644629e-015
     2.16435266458254e-015
     2.06438877038835e-015
     1.93930495455457e-015
     1.89944840785348e-015
     1.80671544426047e-015
     1.75522784446972e-015
     1.69524530723869e-015
     1.63969805078954e-015
     1.60191595178419e-015
     1.55369026293003e-015
     1.48167126658865e-015
     1.45605615897065e-015
     1.40977164635888e-015
     1.38645050825067e-015
      1.3545231814245e-015
     1.31983498555252e-015
      1.2586193585079e-015
     1.24504094256496e-015
     1.17605845641742e-015
     1.14171095189997e-015
     1.10117279303247e-015
      1.0734410548278e-015
     1.03803073677522e-015
      1.0135481474232e-015
      9.9056776927506e-016
     9.68231061274418e-016
     9.38691853620894e-016
     9.17197194960078e-016
     8.86726457607537e-016
      8.5901602096374e-016
     8.35207766909096e-016
     8.10409955285052e-016
     8.02313858234439e-016
      7.7780542587037e-016
      7.5839684272462e-016
     7.45658148394032e-016
     7.15875022497549e-016
     7.04885711386243e-016
     6.66088387459395e-016
     6.50860701555588e-016
     6.46750596298541e-016
     6.16606377429984e-016
     6.07516711068166e-016
     5.96256263820517e-016
     5.76034262537238e-016
     5.67641765877527e-016
     5.50871907776505e-016
     5.27835465203428e-016
     5.16347672323635e-016
     5.05822957619456e-016
     5.00760426913577e-016
     4.89212254216939e-016
     4.76171684381922e-016
     4.53221022255888e-016
     4.39196323294562e-016
     4.35603106220212e-016
     4.24228114202209e-016
     4.08348133384542e-016
     3.95895073994133e-016
     3.88163273410318e-016
     3.79646608389524e-016
     3.72302562596499e-016
     3.63965376142846e-016
      3.5709058468974e-016
       3.497198013212e-016
     3.36095555554695e-016
     3.30944897316216e-016
     3.25536652748952e-016
     3.17816859968394e-016
     3.05046526934904e-016
     3.02322770737929e-016
     2.90763011550529e-016
     2.80884950767472e-016
      2.7941644396908e-016
     2.66037774796785e-016];

scN80L2err = [2.36741162154778e-016
     5.07620396067113e-016
     2.76085596900405e-016
     4.06023311772416e-016
     1.67012779850873e-016
     1.21712495572457e-016
     9.15839607185614e-017
     1.53508496209173e-016
     1.45208664191867e-016
     1.46319235417978e-016
      3.6523169772086e-016
      2.5276758320198e-016
     6.35123725196782e-016
     2.05621544413252e-016
     6.50487005909624e-016
     4.37730158320112e-016
     5.75495969265372e-016
     4.97035351130829e-016
     2.44371065327223e-016
     3.19288411934416e-014
     9.09877085291685e-016
     1.04291806538133e-015
     1.25286636968152e-014
     1.09481810944431e-014
      8.4731383028216e-014];
 
scN80L2svs = [7.26203580786968
           2.6857871226702
          2.43658519060226
          1.63877422795011
          1.57027383694787
          1.41522543970924
          1.27093134856738
          1.12933341215195
          1.03173747200209
         0.975741385185914
         0.956329167968803
         0.879286323527126
         0.752394135862076
         0.732360064621172
         0.648012622676391
         0.598861376454893
         0.559202690054044
          0.47460948220126
         0.467640758507308
         0.393740596542954
         0.347053868959106
          0.32326592817121
         0.287597195183207
         0.270805449249031
           0.2455944244817
         0.232002613727032
         0.216528698322054
         0.194414379329353
         0.170397698172931
         0.153788883538645
         0.132391590731453
        0.0722885076218232
        0.0615659861977811
        0.0434083341422939
         0.031727166474003
        0.0225745260940811
         0.014359402940053
        0.0105570012407736
       0.00759920950434607
       0.00504124753246675
       0.00347616878870635
       0.00241912877238404
       0.00167300942106813
       0.00065894595915709
      0.000605621447196544
      0.000241365477590969
      0.000169265727592018
     9.14748610040722e-005
     4.07101129505259e-005
     2.89063817181357e-005
     1.02131738860326e-005
      8.0878889173151e-006
     3.41808065888227e-006
     2.68007406053416e-006
      8.5599563349405e-007
     6.67435940493629e-007
     2.18012863390692e-007
     1.27549307584122e-007
     4.30406579560835e-008
     2.73957129534122e-008
     1.05397229090411e-008
     5.48797024551664e-009
     2.55238803157984e-009
     1.35580661721414e-009
     6.01406343767617e-010
     3.83457936826798e-010
     1.65958589777905e-010
     9.39697891598757e-011
     4.66608713824226e-011
     1.57828503448752e-011
      8.7545151741434e-012
     3.14430760051075e-012
     1.60693324311711e-012
      5.7989345873021e-013
     2.68750810495204e-013
     1.08599241929033e-013
     4.63914743144117e-014
     2.82148629472486e-014
     1.08144204003348e-014
     5.57626732865268e-015
     3.65682154676599e-015
     3.51254607141803e-015
     3.44949518566496e-015
     3.34651323964057e-015
     3.29895153327944e-015
     3.24871602386164e-015
     3.19041365463923e-015
     3.12148661851987e-015
     3.07996045251668e-015
     3.01409684170094e-015
     2.99446606678056e-015
     2.89653644334616e-015
     2.87569350368256e-015
     2.79741936768965e-015
     2.77296256076762e-015
     2.67674340423521e-015
     2.65082823917965e-015
     2.63708878780155e-015
     2.57746307465035e-015
     2.53670367781449e-015
     2.48720629694919e-015
     2.45105197792094e-015
      2.4229323159204e-015
     2.41602806331127e-015
     2.36931397934427e-015
     2.33335353610502e-015
     2.30102476938199e-015
     2.25453387260063e-015
     2.21778816741841e-015
       2.192194478501e-015
     2.16288524254903e-015
     2.12614643887377e-015
     2.09586404352775e-015
     2.05946093387529e-015
     2.02627422473146e-015
      2.0084089914737e-015
     1.98068858241957e-015
     1.93517727067987e-015
     1.90360029692392e-015
     1.86048109790444e-015
     1.83608545575964e-015
     1.79409100899801e-015
     1.77316301291059e-015
     1.73016793384557e-015
     1.68607971458527e-015
     1.65961996774476e-015
     1.63030116767592e-015
     1.53067538385698e-015
     1.50048389320826e-015
     1.47105609667035e-015
      1.4241021234212e-015
     1.40196042267187e-015
     1.37165040052817e-015
      1.2887019538752e-015
     1.24063946977961e-015
     1.17939061839324e-015
     1.15469225573752e-015
       1.112716501291e-015
     1.09013019567927e-015
     1.05720370638291e-015
     1.03122301047385e-015
     1.01467400603544e-015
     9.85812965528346e-016
     9.67095590481008e-016
     9.59225917086708e-016
     9.19161321928494e-016
      9.0926500233429e-016
     8.82763851825716e-016
     8.60033199349261e-016
     8.43690541450544e-016
     8.18214611036282e-016
     8.03466053937948e-016
     7.77028006482166e-016
     7.66770047284718e-016
     7.43564425295544e-016
     7.34367353174598e-016
     7.17065969816631e-016
     6.97028123365409e-016
      6.6566300863461e-016
     5.97281794649104e-016];
 
saN50L2err = [2.88024021367187e-016
     2.40140291930898e-016
     1.32014091176769e-016
     1.39435379935843e-016
     1.47561935743457e-016
     7.56316021361827e-017
     8.55002565183245e-017
     1.60722366937761e-016
     1.27696995758877e-016
     1.55772973068159e-016
     1.06937994523398e-016
     8.39456621904285e-017
     1.50165430650295e-016
     6.09141745310339e-017
     1.36928962867313e-016
     1.48866915511297e-016
     1.04599224162633e-016
     1.14687679996383e-016
     1.36438567703685e-016
     1.76039473166607e-016
     1.59678193019573e-016
     1.37966483890295e-016
     1.51740596374697e-016
     1.80859396983066e-016
     1.65971241342867e-016];
 
 saN50L2svs = [4.42754856386241
          1.90414942549863
          1.79357061264567
          1.45839129695894
          1.40622394072076
          1.35197969702605
          1.24747944045902
          1.22414608843429
          1.18704929593742
          1.17380422459672
          1.12731992075522
          1.10608106241792
          1.09221262520309
          1.07753655237415
          1.06751472651608
          1.04883035226817
          1.03540058888827
          1.02294364108144
          1.01934927474263
          0.99823918671539
         0.987003017542595
         0.968174190829479
         0.939009725924443
         0.915381882883319
         0.898832168384554
         0.864621710361005
         0.804961228317564
         0.743911830760075
         0.661107486245264
         0.304263177106036
         0.203468614456916
         0.150658471558097
        0.0849084679007635
          0.07495888170979
        0.0399537507786642
        0.0345942128629967
        0.0170030750165342
        0.0146026948270318
       0.00695410793629763
       0.00505891008076552
       0.00227642953638873
       0.00174664047956512
      0.000754090689859929
       0.00057032398034968
      0.000246466084653066
       0.00018023938459972
     7.96192368995495e-005
     5.79356615087981e-005
     2.61012313385882e-005
     1.33149118639645e-005
     6.81249029084645e-006
     4.15251168406964e-006
     2.08876570003176e-006
     1.08912396346834e-006
     5.99909069586138e-007
     2.31344925683715e-007
     1.24709313814443e-007
     3.72046830050299e-008
     2.06206993116201e-008
     7.99097410029395e-009
     4.05761119667174e-009
     1.90007022053577e-009
     8.53686998796669e-010
     4.58972467361998e-010
     2.37045645614695e-010
     1.33333749396278e-010
     6.21036541937872e-011
     2.33619492025256e-011
     1.11527255825172e-011
     3.57816157598683e-012
     1.52310781388431e-012
     4.98390649809903e-013
     2.23921152547765e-013
     8.03650629740952e-014
     3.24351757023814e-014
     1.61579326893167e-014
     6.20118155137901e-015
     5.42482175344775e-015
     3.77309009531685e-015
     3.67021015021022e-015
     3.55780534647246e-015
     3.19850006918526e-015
     2.99673112070372e-015
     2.86044065016449e-015
     2.77428591191571e-015
     2.73919416239441e-015
     2.63305365498869e-015
     2.44686867407031e-015
      2.3295576454865e-015
     2.24121823205512e-015
     2.11132522712241e-015
     2.03660584085284e-015
     1.92081014004529e-015
      1.7994126241536e-015
      1.7482178642522e-015
     1.70787324507245e-015
     1.53337858325232e-015
     1.48284069671765e-015
      1.4228403717932e-015
     1.17503045732778e-015
      1.0910308827162e-015
     1.05140557539831e-015
     9.31947980433219e-016
     8.37582870109303e-016
     7.75813887847411e-016
     7.17543845521105e-016
     6.21564510648128e-016
     5.49883289077837e-016
     4.69150602798059e-016
     3.45717174998918e-016];

 
FigW=18;
FigH=FigW*.7;
fsize = 16;
lwidth = 1;
 a = 1; 
 br = 0.6;

% Errors
xw = 1:length(saN50L2err);
Figure=figure(1);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xw, mcN80L2err, 'g-v', xw, scN80L2err, 'r-s', xw, saN50L2err, 'b-o');
set(pt, 'LineWidth',lwidth, 'MarkerSize',8)
set(pt(1), 'Color',[0 0.5 0]) %
set(gca,'FontSize',fsize)
% pbaspect([1, br, 1])
xlabel('Eigenpair index','fontsize',fsize)
ylabel('Relative residual norm','fontsize',fsize)
h=legend('SSRR, contour', 'RSRR, contour', 'RSRR, adapt')
set(h,'Interpreter','tex')
xlim([0 26])
% saveas(gcf,'fig_wire_SMerr.eps', 'psc2')


% SVS
saN50L2svs = (a/saN50L2svs(1)).*saN50L2svs;
scN80L2svs = (a/scN80L2svs(1)).*scN80L2svs;
mcN80L2svs = (a/mcN80L2svs(1)).*mcN80L2svs;


ls = length(saN50L2svs);

xs = 1:ls;

Figure=figure(2);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy(  xs, mcN80L2svs(1:ls), 'g-v', xs, scN80L2svs(1:ls), 'r-s', xs, saN50L2svs(1:ls), 'b-o', [25,25], [1,1e-20], 'k-');
% pt = semilogy( xs, sN100L1svs, 'r-o', xm1, mNK100L1svs, 'b-s', xs1, sN180L1svs, 'g-v', xs2, sN180L1Rsvs, 'k-x', [20,20], [1,1e-20], 'k-');
set(pt, 'LineWidth',lwidth, 'MarkerSize',5)
set(pt(1), 'Color',[0 0.5 0])
set(gca,'FontSize',fsize)
set(pt(4), 'LineWidth',0.5)
xlim([0 110])
text(26,1e-19,'25','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
xlabel('Singular value index','fontsize',fsize)
ylabel('Relative value','fontsize',fsize)
h=legend('SSRR, contour', 'RSRR, contour', 'RSRR, adapt')
set(h,'Interpreter','tex')
% saveas(gcf,'fig_wire_SMsvs.eps', 'psc2')




==> figs/fig_gun_evs_nme.m <==
%%

evs = [209.422069752613 +    0.0490051798749249i
           210.379225797834 +   0.00849890700482803i
           220.881715386763 +     0.014315218758604i
           219.413029923323 +    0.0954629108846241i
           233.561783800716 +     0.983716500083645i
            357.81886028889 +      4.72535700308258i
           329.316206518577 +      38.7813697152443i
           314.459466323784 +      43.7776667707603i
           298.695766841017 +      47.0646106827789i
            352.97586790148 +      4.51233742118281i
           343.674132534934 +      6.24873020719816i
           339.197848692389 +      0.89104132324637i
           331.413741710061 +     0.201759952682927i
            331.53040812992 +      1.50521108314334i
           326.039029754867 +     0.132133207955189i
           326.536369266747 +    0.0413977636436123i
           313.469857368404 +     0.296882094250439i
           274.743426370741 +      9.00539984489511i
           277.922394514193 +     0.258887724409554i
           284.590687936066 +    0.0569011562312518i
           288.373743670125 +     0.795611459200909i
           297.313004859031 +     0.502381933520443i
            296.01944792853 +    0.0542712560787066i
           294.674223003247 +    0.0774709380621381i
           295.647357540135 +    0.0608521126214328i];
  
ss = [359.694341031119                         
            358.39387807692                         
           356.072044625176                         
           352.758585654199                         
           348.496632641464                         
           343.341731125641                         
           337.361077899154                         
            330.63263775572                         
           323.244125166357                         
           315.291860140002                         
           306.879512291081                         
           298.116749235163                         
           289.117806848762                         
                        280                         
           270.882193151238                         
           261.883250764837                         
           253.120487708919                         
           244.708139859998                         
           236.755874833643                         
            229.36736224428                         
           222.638922100846                         
           216.658268874359                         
           211.503367358536                         
           207.241414345801                         
           203.927955374824                         
            201.60612192308                         
           200.305658968881                         
                        360 +      49.6045763679647i
                        360 +      47.9399599805745i
                        360 +      45.0394522683327i
                        360 +      41.0587334860085i
                        360 +      36.2123187759112i
                        360 +      30.7614578988784i
                        360 +                    25i
                        360 +      19.2385421011216i
                        360 +      13.7876812240888i
                        360 +      8.94126651399149i
                        360 +      4.96054773166725i
                        360 +      2.06004001942555i
                        360 +     0.395423632035297i
           359.694341031119 +                    50i
            358.39387807692 +                    50i
           356.072044625176 +                    50i
           352.758585654199 +                    50i
           348.496632641464 +                    50i
           343.341731125641 +                    50i
           337.361077899154 +                    50i
            330.63263775572 +                    50i
           323.244125166357 +                    50i
           315.291860140002 +                    50i
           306.879512291081 +                    50i
           298.116749235163 +                    50i
           289.117806848762 +                    50i
                        280 +                    50i
           270.882193151238 +                    50i
           261.883250764837 +                    50i
           253.120487708919 +                    50i
           244.708139859998 +                    50i
           236.755874833643 +                    50i
            229.36736224428 +                    50i
           222.638922100846 +                    50i
           216.658268874359 +                    50i
           211.503367358536 +                    50i
           207.241414345801 +                    50i
           203.927955374824 +                    50i
            201.60612192308 +                    50i
           200.305658968881 +                    50i
                        200 +      49.6045763679647i
                        200 +      47.9399599805745i
                        200 +      45.0394522683327i
                        200 +      41.0587334860085i
                        200 +      36.2123187759112i
                        200 +      30.7614578988784i
                        200 +                    25i
                        200 +      19.2385421011216i
                        200 +      13.7876812240888i
                        200 +      8.94126651399149i
                        200 +      4.96054773166725i
                        200 +      2.06004001942555i
                        200 +     0.395423632035297i];
                    
              
                    
                    
xe = real(evs);
 ye = imag(evs);
 xc = real(ss);
 yc = imag(ss);
                     
FigW=24;
FigH=FigW*.32;
fs = 13;
Figure=figure(1);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = plot(xc, yc, 'o', xe, ye, 'k+')
set(pt, 'LineWidth',2, 'MarkerSize',8)
set(pt(1), 'MarkerSize',3, 'MarkerEdgeColor','r',...
                'MarkerFaceColor','r')
set(gca,'FontSize',fs)

axis([200 360 0 50])
% axis equal

    xlabel('Real','fontsize',fs)
    ylabel('Imag','fontsize',fs)


==> figs/fig_plasma_SM.m <==
% plot for comparison of moment scheme and sampling scheme in the nep_ii
% paper

sN100L1err = [5.48888355824262e-013
     8.07434532012167e-012
     4.02466385347697e-013
     4.48460084118077e-012
     4.83941812361532e-013
      1.1456525401602e-011
     7.04720232052184e-012
      1.4833575156973e-010
     1.14273450255574e-010
     9.16992991741665e-010
      3.1791433462928e-010
     2.07264473483774e-009
      1.7150729873515e-009
     1.03362414700895e-008
     1.16209912873563e-008
     4.14605023553694e-008
     3.88094058193486e-008
     2.51920173463425e-008
     1.71276234553533e-008];
 
 sN100L1svs = [11917.5347724688
          6297.20869927329
          4777.08021151676
          1898.78258727799
          1246.00949151079
          744.530497686361
          555.547298215726
          448.832751545808
          355.981156051331
          262.243994077158
          196.794660097149
          165.071888860028
          104.587028386546
          92.5630343847331
          57.9521554807009
          42.1359860231342
          35.3083099143405
          26.0509130489643
          17.2439980642008
           10.857571858175
          10.6808030326412
          5.41780036281444
          5.11493463198232
          3.37464065052569
           1.8944071037114
         0.819976520117985
         0.319049922911958
         0.156998361568086
        0.0591233607602385
        0.0052648071793087
       0.00115211542653075
      0.000254616068200069
     1.50600735143064e-005
     2.14183723231531e-006
     6.30909305855482e-007
     5.53949205840956e-008
     1.77880933665257e-008
     1.08364575576391e-009
     5.34396196759766e-011
     1.97282082107164e-011
     3.24502178629966e-012
     2.99268351718746e-012
     2.16182068696301e-012
     1.81671751398996e-012
     1.55002307164471e-012
      1.4714444456845e-012
     1.37926447887543e-012
     1.27431589849474e-012
     1.15641487118987e-012
     1.07561401288255e-012
     1.01497735246118e-012
     9.22437345305642e-013
     8.75325074725411e-013
     8.50392991743886e-013
     7.92382067646967e-013
     7.26605672403738e-013
     7.01868174050553e-013
     6.63189578429287e-013
     6.43921997425242e-013
     6.27036803345175e-013
     5.74292968901423e-013
     5.38028038280108e-013
     5.07064605627925e-013
     4.93183749086718e-013
     4.81896813306411e-013
     4.71818844829916e-013
     4.27393121839071e-013
     4.09345564617057e-013
     3.93854250501236e-013
     3.75661221524402e-013
     3.57893618091045e-013
     3.49280992864643e-013
     3.39258483982955e-013
     3.27570082388734e-013
     3.07894015088573e-013
     2.92500328195629e-013
     2.89490760234795e-013
     2.78307360509616e-013
     2.57916010268412e-013
     2.51553817786654e-013
     2.38319832313918e-013
      2.2969622913398e-013
     2.19020902388022e-013
     2.16898213783879e-013
     2.00071692043658e-013
      1.8888691349314e-013
     1.88212329260324e-013
     1.85047795999274e-013
      1.7500591503299e-013
      1.7200073242255e-013
     1.64097289804544e-013
     1.56734322587348e-013
     1.50594668363468e-013
     1.45382840030372e-013
      1.3363703346083e-013
     1.27302985649313e-013
     1.18929925737827e-013
     1.12833946613166e-013
     1.06612068345319e-013
      9.2620529728081e-014];

mNK100L1err = [8.17084824384765e-013
     7.18246686373717e-010
     7.55168484264287e-011
     4.28354240583585e-009
     2.86665956190877e-009
     2.26080180079282e-007
     2.26035105898981e-007
     3.24778734559593e-006
     1.37822047171284e-006
      1.2869697435876e-005
      3.7466697875566e-006
     2.81886412565108e-005
     1.52094342921647e-005
     6.20937256170331e-005
      5.4798915357667e-005
      0.000114539941796599
     9.05255609162991e-005
      5.7524498273483e-005
     2.63469421348015e-005];
 
mNK100L1svs = [40.3623691811639
          15.3744790411694
          8.95917037776508
          4.72881753980171
          1.38362347658062
         0.490973770412767
          0.33284646487034
         0.107534122083639
        0.0431939053796043
        0.0232250688921512
       0.00906310095009391
       0.00291954572810427
       0.00132191665852295
      0.000574267510509248
      0.000325563169703646
        0.0002156600780464
      9.1835011498979e-005
     4.55680321953838e-005
     1.19911826137139e-005
     2.51290318186469e-006
     9.22330140598223e-007
     7.65533640164192e-007
     1.71050174472444e-007
     3.29505280025701e-008
     1.35959310087121e-008
     5.74097619758388e-009
     6.54029886022549e-010
      4.6501435027847e-011
     5.03698964743149e-012
     2.00185614693932e-012
     8.85340764420398e-014
     1.16136700014555e-014
      8.9478012643278e-015
     7.06596452991481e-015
     5.48787558324338e-015
     4.27483338403376e-015
     3.68505250893357e-015
      2.7634636383263e-015
     2.54096580613172e-015
     2.10525343940315e-015
     1.79344706846878e-015
     1.69604124496728e-015
     1.33448293230326e-015
     1.19772752776455e-015
     1.11055141386969e-015
     1.05036008512617e-015
     1.01470125790538e-015
     9.40445271614731e-016
      8.9875761839989e-016
     8.60940617884869e-016
     8.26011270907831e-016
     7.82455063985388e-016
     7.55370519675774e-016
     7.21202338255014e-016
     6.93106489096833e-016
     6.42142358748712e-016
       6.328724823475e-016
     6.16974343853011e-016
     5.99561937949482e-016
      5.7867903027338e-016
     5.55110317247247e-016
     5.35469205059344e-016
     5.18029749100244e-016
      5.0247530642431e-016
     4.86015777541784e-016
     4.52223446506677e-016
     4.45500533046402e-016
     4.23722514984716e-016
     4.09730907943795e-016
     4.03276676523283e-016
     3.85732046309085e-016
     3.83733030882925e-016
     3.68680455603458e-016
     3.58690550963889e-016
     3.50095313267054e-016
     3.37343895993423e-016
     3.28615398974151e-016
     3.16439300129584e-016
     3.12412320925498e-016
     3.02981908722555e-016
     2.93634195845005e-016
     2.85868445054803e-016
     2.83199775584398e-016
     2.74571161154538e-016
     2.60773819103212e-016
     2.52869887786384e-016
     2.46946175867242e-016
     2.44771319654541e-016
     2.36839344350302e-016
     2.32633807082262e-016
     2.20799301878442e-016
     2.14860782408838e-016
     2.06578111489136e-016
     2.03571708104798e-016
      1.9451096605674e-016
     1.87596311204926e-016
     1.83287197368208e-016
     1.78177240592721e-016
      1.6588136072697e-016
      1.5718142019003e-016];
 
sN180L1Rerr = [6.67014521883292e-013
      5.4757298253924e-013
      4.3288065287964e-013
      5.1026311182195e-013
     3.65245071385423e-013
     3.42095009110502e-013
     2.64391330946494e-013
     2.38783400452306e-013
     1.93279902579387e-013
     2.48261742518067e-013
     1.71016123336595e-013
     1.63529142782814e-013
     1.28089281668994e-013
     1.96198069653984e-013
     1.25166703244315e-013
     1.64607784790214e-013
     1.14283152424266e-013
     1.11256986211947e-013
      1.0510037847804e-013];
 
 sN180L1Rsvs = [44897.6242849929
          28354.8323680076
          19257.6384515998
          13641.1759754957
          5402.64866677974
          4420.14329768288
          3491.14412656502
          2853.01562346306
           1874.3707069175
          1580.01514026945
          1124.83014867234
           857.16573863973
          799.097733555453
          492.520513724664
          412.703127133875
          366.295467250312
          315.845761134534
          251.405364321337
          207.103727937001
          128.069109803861
            90.57000981005
          67.2830569009769
          33.3825463577918
          20.5668029653898
          11.1847149446267
          6.10528589894042
          1.86523833557048
          1.13540512895555
         0.327371296501318
        0.0539121169229952
        0.0124019270988817
        0.0027777154265335
       0.00110085536642413
      0.000318067136313124
      3.9389553591757e-005
     4.80780324242028e-006
     1.88118838307569e-006
     4.87271337197797e-007
     4.85868077446977e-008
     9.28528933452546e-009
     3.56956061260391e-009
     5.42468443924719e-010
     3.46383048601309e-010
     2.32766746056009e-010
     1.37202071567024e-010
     1.15009927225408e-010
     1.01752587007181e-010
     7.18155519374811e-011
      6.1857069459747e-011
     5.77617223342495e-011
      4.6571089875506e-011
     4.21623179541516e-011
     3.76915597590992e-011
     3.71379502366173e-011
     3.09338050844379e-011
     2.49551358725642e-011
     2.44361188079793e-011
     2.28785813635943e-011
     1.92716878517741e-011
     1.76226164649912e-011
     1.59562005561622e-011
     1.47404453832358e-011
     1.39038578671403e-011
     1.32305046153019e-011
     1.22354732416575e-011
     1.15440363993179e-011
     1.13223425922154e-011
     9.91922259359869e-012
     9.35248596414453e-012
     9.12027370312911e-012
     7.96815414481126e-012
     7.23172416343058e-012
     6.97817786511712e-012
     6.39959418483213e-012
     6.01819756868365e-012
     5.71557572672024e-012
     5.06724998274991e-012
     4.84849536648493e-012
     4.28048077367472e-012
      3.9228088567522e-012
     3.39379798497189e-012
     3.14400851192039e-012
     2.86722644592658e-012
     2.65893203173072e-012
     2.54858865920407e-012
      2.3078333198511e-012
     2.12078891510825e-012
     1.94382834741966e-012
     1.77918818345757e-012
     1.60702213898492e-012
     1.45145348357141e-012
     1.34656673551628e-012
      1.2375084671899e-012
     1.09384265690577e-012
     1.05635468457649e-012
     9.57831139063513e-013
     8.91109969509503e-013
     8.50529387423861e-013
     8.15031137496866e-013
     7.70239815268134e-013
     7.17824508232692e-013
     6.93799793283553e-013
     6.54854950558135e-013
     6.19617760596165e-013
     6.03600521534079e-013
     5.79956757063972e-013
     5.63394423984366e-013
     5.45199426355113e-013
     5.26398664242882e-013
     4.96451229012444e-013
     4.67026114300439e-013
     4.49694179812512e-013
      4.3347097070532e-013
     4.20752849381661e-013
     4.06234105834043e-013
     4.01873048415666e-013
     3.84262854141596e-013
     3.68967447485668e-013
     3.61970613553819e-013
     3.45645769770317e-013
     3.38460007167305e-013
     3.34751297175316e-013
      3.2140396140458e-013
     2.96749554091979e-013
     2.88388677504044e-013
     2.80619748869802e-013
     2.70109302881657e-013
      2.6196685337507e-013
     2.57693261903768e-013
     2.52834358090042e-013
      2.4205354962016e-013
     2.33313873506703e-013
     2.30926280067185e-013
      2.2252174389795e-013
     2.16268660269652e-013
     2.13122715825475e-013
     2.03068180335302e-013
     1.98883098348958e-013
     1.92034423501733e-013
     1.85428266989755e-013
     1.83592189346494e-013
     1.80007568723531e-013
     1.72401073963555e-013
     1.68687370001513e-013
     1.65060591276204e-013
     1.61553422260329e-013
      1.5938633479008e-013
     1.54347729840592e-013
     1.50507718775947e-013
     1.45762278573503e-013
     1.39996373956697e-013
     1.38267059348432e-013
     1.34237478626616e-013
     1.32485746652813e-013
     1.29739552774619e-013
     1.27698272746567e-013
     1.22539295216779e-013
     1.20381822226768e-013
     1.17008380716465e-013
     1.13906376209769e-013
     1.09882687010237e-013
     1.07191280119299e-013
       1.057681437058e-013
     1.01669876168199e-013
     9.93590421623792e-014
     9.65467884864157e-014
     9.27776488530034e-014
     8.77150742686892e-014
     8.34183067821601e-014
     7.88514579027187e-014
     7.54773629945097e-014
     7.44252841013578e-014
      7.2784961953858e-014
     6.75031566474955e-014
     6.52673397288134e-014
      5.9614750792892e-014];
 
sN180L1err = [6.1254013840745e-013
     3.09509129192929e-012
     4.22105403064955e-013
     3.14733898401187e-012
     3.42270095617703e-013
     1.00526467490628e-012
     9.38322571696902e-013
     3.74294753579956e-012
     2.86246544835494e-012
     1.14849740398262e-011
     1.48281477273079e-012
     3.21516650850981e-012
     5.41459816740783e-013
     1.75058700910096e-012
     5.15659577975297e-013
     1.40249989420553e-012
     6.51777132952581e-013
     2.20637659957641e-013
     1.07221365755317e-013];
  
sN180L1svs =  [7803.175328659
          5778.68558723575
          4527.16970703548
          2220.65428919715
          864.147937820847
          760.004217541316
          579.174074395266
          377.051120713781
          332.619915170459
          255.339299331673
          222.210586792291
             189.174785315
          137.804934610558
          111.283892357377
          88.8628795868879
          69.2408985455157
          45.1951872500467
          34.6622644782943
          21.3481281432499
          15.6560002620019
          12.9379266299062
           8.5196983523443
          6.81116957619671
          5.00470313285849
           2.2205166495832
          1.47655992092599
         0.431009061302969
         0.296337397644632
         0.255142372226259
         0.061268272545328
        0.0138929568134418
       0.00259484763722324
      0.000549039241001494
      0.000253297868732595
     4.88376651208733e-005
     6.69199245817704e-006
      2.7921742917327e-006
     4.93404307401959e-007
     6.14520117446189e-008
     2.07660719451144e-008
     3.68005149525213e-009
     3.85296668145573e-010
     6.50825685105923e-011
     2.85312103453413e-011
     6.51271733866748e-012
     5.22483527374847e-012
     3.81363564815421e-012
     2.55744355539999e-012
     2.23296281532344e-012
     1.84123897930224e-012
     1.65550226875445e-012
     1.49742873483719e-012
     1.37019747465569e-012
     1.33265361492613e-012
     1.24877834846624e-012
     1.14032690933384e-012
     1.00770534096347e-012
     9.93986245584566e-013
     9.44952229991054e-013
     9.03207073637766e-013
     8.57385738941179e-013
     8.33578976130586e-013
      7.9292465901584e-013
     7.63411086049882e-013
     7.28798406052336e-013
     7.11949061618307e-013
      6.9173908885182e-013
      6.7552310139496e-013
     6.30927359742979e-013
      6.0938756968009e-013
       6.002458100936e-013
     5.74474919652811e-013
     5.59551398804016e-013
     5.48403404734929e-013
     5.31311366713262e-013
     5.09241177213297e-013
     4.85575074023998e-013
      4.7704833464553e-013
     4.65972712110414e-013
     4.47007724539168e-013
     4.38070080281443e-013
     4.31761739490944e-013
     4.17773451554398e-013
     4.08955034157134e-013
     3.98407515249984e-013
     3.82421656668751e-013
     3.80765547314332e-013
     3.65200036800194e-013
     3.61849026314243e-013
     3.49290416082152e-013
       3.443024195691e-013
     3.31198068375008e-013
     3.29067455662743e-013
     3.19490961119974e-013
     3.13061420892761e-013
     3.04864579642223e-013
     3.00834573448717e-013
     2.95731287926964e-013
     2.89120092421363e-013
      2.8182576298046e-013
     2.70452908477461e-013
     2.65587584676266e-013
     2.56244903627767e-013
     2.52045155356382e-013
     2.46952868528508e-013
     2.42310640881515e-013
     2.33843558539181e-013
     2.32560707040744e-013
     2.26180264352429e-013
     2.20992594058049e-013
     2.16237335652752e-013
     2.13392919770042e-013
      2.0632937894038e-013
     2.01762594734716e-013
     1.96943203638586e-013
     1.93332015484788e-013
      1.8760961835685e-013
     1.86013281981336e-013
     1.80374879709195e-013
     1.79307425014903e-013
     1.75279569050364e-013
     1.71010244763947e-013
     1.69899685215229e-013
     1.63930633153835e-013
     1.61116376304448e-013
     1.57876110758805e-013
     1.54931824533691e-013
     1.50966032284196e-013
     1.50386698679987e-013
     1.45925590614708e-013
     1.42506500810717e-013
     1.41379307061495e-013
     1.38400176080802e-013
     1.35292262957798e-013
     1.33846210983164e-013
     1.31127479052261e-013
     1.27633379118205e-013
      1.2593360802003e-013
     1.23925149304885e-013
     1.22229632085096e-013
      1.2030192352726e-013
      1.1781920168069e-013
     1.15648821393409e-013
     1.11571607757972e-013
     1.10380376432671e-013
     1.07102006897035e-013
     1.04368612814243e-013
     1.03733652782544e-013
     1.01948143368271e-013
     1.00355604062009e-013
      9.7506417398684e-014
     9.56356708606285e-014
     9.36511543415804e-014
     9.05231791468295e-014
     8.84300380919238e-014
     8.71877737814983e-014
     8.38511671269323e-014
     8.34863309315444e-014
     8.19399136590694e-014
     7.99049970151319e-014
     7.81127521500344e-014
     7.55341022012721e-014
     7.35591115356197e-014
     7.24005604197867e-014
     7.09230084710778e-014
      6.9211915504475e-014
     6.77240437157165e-014
     6.49223356403528e-014
     6.25432613832547e-014
     6.09333806634356e-014
     6.01897385735367e-014
     5.83028160086653e-014
     5.74847013902814e-014
     5.49381983246426e-014
     5.41193540341249e-014
     5.04104414204748e-014];

 
FigW=20;
FigH=FigW*.7;
fsize = 16;
lwidth = 1;
 a = 1; 
 br = 0.6;

% Errors
xw = 1:length(sN100L1err);
Figure=figure(1);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xw, mNK100L1err, 'b-s', xw, sN100L1err, 'r-o', xw, sN180L1err, 'g-v',  xw, sN180L1Rerr, 'k-x');
set(pt, 'LineWidth',lwidth, 'MarkerSize',8)
set(pt(3), 'Color',[0 0.5 0]) %
set(gca,'FontSize',fsize)
% pbaspect([1, br, 1])
xlabel('Eigenpair index','fontsize',fsize)
ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',fsize)
h=legend('SSRR(M), N=100, K=N','SSRR(S), N=100','SSRR(S), N=176','SSRR(S)-adap, N=176')
set(h,'Interpreter','tex')
% saveas(gcf,'fig_wire_SMerr.eps', 'psc2')


% SVS
sN100L1svs = (a/sN100L1svs(1)).*sN100L1svs;
mNK100L1svs = (a/mNK100L1svs(1)).*mNK100L1svs;
sN180L1svs = (a/sN180L1svs(1)).*sN180L1svs;
sN180L1Rsvs = (a/sN180L1Rsvs(1)).*sN180L1Rsvs;

xs = 1:length(sN100L1svs);
xm1 = 1:length(mNK100L1svs);
xs1 = 1:length(sN180L1svs);
xs2 = 1:length(sN180L1Rsvs);
ls = length(sN100L1svs);
ls = 80;
xs = 1:ls;

Figure=figure(2);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy(  xs, mNK100L1svs(1:ls), 'b-s', xs, sN100L1svs(1:ls), 'r-o',xs, sN180L1svs(1:ls), 'g-v', xs, sN180L1Rsvs(1:ls), 'k-x', [19,19], [1,1e-20], 'k-');
% pt = semilogy( xs, sN100L1svs, 'r-o', xm1, mNK100L1svs, 'b-s', xs1, sN180L1svs, 'g-v', xs2, sN180L1Rsvs, 'k-x', [20,20], [1,1e-20], 'k-');
set(pt, 'LineWidth',lwidth, 'MarkerSize',8)
set(pt(3), 'Color',[0 0.5 0])
set(gca,'FontSize',fsize)
set(pt(5), 'LineWidth',0.5)
% pbaspect([1, br, 1])
text(20,1e-19,'19','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
xlabel('Singular value index','fontsize',fsize)
ylabel('Relative value','fontsize',fsize)
h=legend('SSRR(M), N=100, K=N','SSRR(S), N=100','SSRR(S), N=176','SSRR(S)-adap, N=176')
set(h,'Interpreter','tex')
% saveas(gcf,'fig_wire_SMsvs.eps', 'psc2')

% % concrete
% xa = 1:length(cia);
% Figure=figure(1);clf;
% set(Figure,'defaulttextinterpreter','tex',...
%                 'PaperUnits','centimeters','PaperSize',[FigW FigH],...
%                 'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
%                 'Position',[10,10,FigW,FigH]);
% pt = semilogy( xa, ria, 'r-o', xa, cia, 'b-s', xa, riaL3K40, 'r--o', xa, ciaL3K40, 'b-.s');
% set(pt, 'LineWidth',2, 'MarkerSize',8)
% % set(pt(3), 'LineWidth',2, 'MarkerSize',6)
% % set(pt(4), 'LineWidth',2, 'MarkerSize',6)
% set(gca,'FontSize',14)
% % pbaspect([1, br, 1])
% xlabel('Index of eigenpairs','fontsize',14)
% ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
% h=legend('RIA, L=K=10','CIA, L=K=10', 'RIA, L=3, K=40','CIA, L=3, K=40')
% set(h,'Interpreter','tex')


==> figs/fig_string_NL_err.m <==




% N = 30, 35, 40, ..., 100    
errL1N4t10d5nt5 = [0.844386037825795
         -1.89274212123983
         -6.33868999850011
         -9.61568751854862
         -9.46366598470321
         -8.70855038359235
         -9.69621927359135
         -9.76032003391829
         -9.60637780154322
         -9.75166586580348
         -9.97390310893948
         -9.73685885400132
         -10.1646666421965];
n2 = 40:5:100;

% N = 20:2:50    
errL2N2t5d2nt5 = [0.898960680181821
        -0.723305781089564
         -2.08291987825328
         -4.44053215783115
         -6.73827664723305
          -8.7715716822451
         -9.61115773364335
         -9.69900454418348
          -9.5431089928593
         -9.64172673737245
         -9.52452134989953
         -9.66463301441763
         -9.82490214886988
         -9.73209525308988
         -9.34625624233122
         -9.57026959787123];
n3 = 20:2:50;


% N = 10:1:25    
errL4N1t2p5d1nt5 = [1.46301238926215
         0.701590599477057
        -0.625545405244108
         -1.58793023129055
           -2.240428813228
         -3.81779984574672
         -5.07605331425114
         -6.64166266756885
         -8.28378499382004
         -8.89366267913032
         -9.62118508764898
          -9.6316333586265
         -9.60352945062155
         -9.70679108940617
         -9.43437356586388
         -9.81787160019109];
n4 = 10:1:25;

% N = 5:1:16    
errL6N05t1p6d1nt5 = [1.64401506342093
          1.07929716226748
        -0.439048296739825
          -1.7399802685955
         -2.26232833739633
          -3.8271542058777
         -5.51310337537935
         -6.99954088887694
         -9.03554475013419
         -9.32793655035717
         -9.49559209638051
         -9.42934929919545];
         
n5 = 5:1:16;         
         

% errL1N4t10d5nt5 = 10.^{errL1N4t10d5nt5};
% errL2N2t5d2nt5 = 10.^{errL2N2t5d2nt5};
% errL4N1t2p5d1nt5 = 10.^{errL4N1t2p5d1nt5};
% errL6N05t1p6d1nt5 = 10.^{errL6N05t1p6d1nt5};
 

fsize = 14;
lwidth = 2;

% FigW=20;
% FigH=FigW*.55;
% Figure=figure(1);clf;
% set(Figure,'defaulttextinterpreter','tex',...
%                 'PaperUnits','centimeters','PaperSize',[FigW FigH],...
%                 'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
%                 'Position',[10,10,FigW,FigH]);

% plot(n1, errL1N3t10d10nt5, 'b-o', n2, errL1N3t10d5nt5, 'r-o', 2*n3, errL2N1p5t5d5nt5, 'k-s' )


FigW=18;
FigH=FigW*.6;
Figure=figure(1);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
            
            
pt = plot(n2, errL1N4t10d5nt5, 'r-o', 2*n3, errL2N2t5d2nt5, 'b-v' , 4*n4, errL4N1t2p5d1nt5, 'c-s', 8*n5, errL6N05t1p6d1nt5, 'm-p')
axis([38 130 -10.5 2])
set(pt, 'LineWidth',lwidth, 'MarkerSize',6)
set(gca,'FontSize',fsize)
% set(pt(4), 'LineWidth',0.5)
% pbaspect([1, br, 1])
% text(32,1e-19,'41','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
xlabel('N \times L','fontsize',fsize)
ylabel('log_{10} ( largest relative residual )','fontsize',fsize)
h=legend('L=1','L=2','L=4','L=8')
set(h,'Interpreter','tex')


% 
% e0 = [1.12256380698519e-010
%      3.39731797331001e-012
%      1.34241950571014e-012
%      1.20558379474311e-012
%       9.3517691695761e-013
%      1.28766247086064e-012
%      1.17062274021242e-012
%      2.18649084061534e-012
%      1.53210859822197e-012
%      1.33079792074314e-011
%      1.46146906833886e-012
%      2.64818647040264e-012
%      3.43412481822727e-012
%      1.74772684555555e-011
%      1.48032637918653e-012
%      1.16883103594343e-012
%      9.45411145018092e-013
%      1.73526281491908e-012
%      1.46007191283536e-012
%       1.1887365793465e-012
%      9.72177640751551e-013
%      2.22005418181337e-012
%        1.035862883465e-012
%      1.48452980678362e-012
%      1.99287005951204e-012
%       9.4450072684877e-013
%      2.04785169116297e-012
%      8.97368769120539e-013
%      7.86048220905053e-013
%      1.29079143878204e-012
%      9.53194243019965e-013
%       1.0214484841203e-012];
%   
% e2 = [4.79088519816006e-011
%      6.48420866034145e-011
%      5.93693614045448e-011
%      1.38166954405972e-010
%      2.76100409577568e-010
%      3.65566749692188e-010
%      4.15011722409376e-010
%      8.95213916876045e-010
%      6.81817138776144e-010
%      8.24375587198859e-010
%      1.38831120591977e-009
%      3.03441033128449e-009
%      2.56506812966443e-009
%      2.94998261924612e-010
%      1.03078896953239e-009
%      3.27856099805793e-010
%      3.89932153380829e-010
%      3.75283432355562e-010
%      7.64089724386585e-011
%      3.87433961329741e-010
%      4.42129496557859e-011
%      8.56322093750758e-011
%      2.80053221338016e-011
%      1.86679376199511e-011
%        1.174037344381e-009
%      2.42987192817981e-011
%      6.60024209179078e-011
%      8.80653256250422e-012
%      1.04261159863857e-011
%      1.36933251423569e-012
%      1.78104517508286e-012
%      1.32863233638241e-012];
% 
% e4 = [2.728238231082e-009
%      3.67141602237325e-009
%      4.23776520225301e-009
%      4.35246070938089e-009
%      9.21813534832817e-009
%      1.58949338309721e-008
%      2.89567661609296e-008
%        2.835688868795e-007
%      1.03233900116564e-007
%      9.03401695056184e-008
%      1.77866268162565e-007
%       8.3943918151249e-007
%      5.58406322000326e-007
%      1.13352833960645e-006
%      1.37087335393947e-006
%      6.74608439456147e-007
%      1.51695850685011e-007
%      4.17201573209542e-007
%      3.41849616937422e-007
%       2.3945232132015e-007
%      6.45163573662633e-008
%      5.12850015251335e-008
%      6.65253066226452e-008
%       9.4840196778574e-009
%       2.3564517095262e-009
%       1.5797889200035e-009
%      7.94803737473239e-010
%      2.77753323505186e-010
%      1.23290705431004e-010
%      4.53571861116165e-011
%       8.5514659355549e-012
%      1.25818802004016e-012];
% 
% e6 = [5.54976892881014e-007
%      8.45055791215585e-007
%       5.5172328838995e-007
%      9.29896097952843e-007
%      1.29250840885957e-006
%      1.83108891032982e-006
%      2.04592091786331e-006
%      5.31549241764623e-006
%      1.65036497647795e-005
%      9.82355379556132e-006
%      1.82154880431828e-005
%       6.8329287209413e-005
%       0.000103127930336631
%       3.3028262687822e-005
%       0.000139680468389519
%      4.49644449601312e-005
%       0.000683524408715072
%      6.18243011494803e-005
%      6.39696268201625e-005
%      2.71648606730262e-005
%      4.62579580194478e-006
%      9.04302947004999e-006
%      3.72325571839189e-005
%      2.35017182244957e-006
%      8.88040772196296e-007
%      8.21561657189337e-008
%      2.25471458359064e-007
%      7.32155810187179e-009
%      1.08238992064699e-009
%      6.02809851932609e-009
%       4.4687551589719e-011
%      1.40112366329976e-012];
%  
%  xx = 1:32;
% lwidth = 1
% figure(2)
% pt = semilogy(xx, e0, 'r-o', xx, e2, 'b-v' , xx, e4, 'c-s', xx, e6, 'm-p')
%  axis([0 33 1.0e-13 0.01])
% %xlim([0 33])
% set(pt, 'LineWidth',lwidth, 'MarkerSize',6)
% set(gca,'FontSize',fsize)
% % set(pt(4), 'LineWidth',0.5)
% % pbaspect([1, br, 1])
% % text(32,1e-19,'41','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
% xlabel('Eigenpair index','fontsize',fsize)
% ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',fsize)
% h=legend('b=0','b=0.2a','b=0.4a','b=0.6a')
% set(h,'Interpreter','tex')


==> figs/fig_string_SM.m <==
% plot for comparison of moment scheme and sampling scheme in the nep_ii
% paper

sN100L1err = [2.13679224008434e-011
     1.55079294354788e-012
     1.09337729341264e-012
     1.62493839746573e-012
     1.19024994112975e-012
     1.20927947201879e-012
     1.09491263902462e-012
     1.30220834119499e-012
     1.18553464516615e-012
      1.2449121763038e-012
     1.22370487931074e-012
     1.17622880067324e-012
     1.09786867314177e-012
     1.35792851203416e-012
     1.07508195401991e-012
     1.13824353736312e-012
     1.13941843740152e-012
     9.57254108381536e-013
     1.12868519196073e-012
     7.67029317756451e-012
     1.31131338085661e-012
     1.35857778831684e-012
     1.60015104308884e-012
     3.98663758551165e-012
     4.13053046742445e-012
     1.18418214582357e-012
     9.47206596983476e-013
     4.16792571958948e-012
     1.40965867353277e-012
     1.17540194034823e-012
     1.24748494051862e-012
     9.14441122177013e-013];
 
 sN100L1svs = [2037.22888158617
           168.84704456764
          95.9289755747737
           47.025669304858
          41.2448386728416
          35.0113709073669
          34.7629496899069
          26.7151742070558
          24.2644216127828
          22.5641848391823
          19.8156565675109
          16.2057994799532
          14.1872062096683
          12.0013143399244
          11.6239649597102
          10.7164339780586
            7.954531878157
          6.55452479841377
             6.07218622925
          5.81959872595604
          5.30346126392236
          3.93855387679223
          3.54954797983192
           3.4165314230159
          3.33163859136888
          2.86580368499002
          1.50308584066911
           1.2037443909979
          1.07150685673955
         0.509506171898314
         0.481266798285817
         0.417362957630665
         0.269065940876947
         0.243351226712432
         0.122999749677362
         0.040129713248853
       0.00627062167505689
       0.00110501958502259
      0.000139291337648772
     2.18155253824387e-005
     1.88344527909012e-006
     2.06285772744964e-007
     2.49108487741304e-008
     2.08596587347214e-009
      1.9573383966756e-010
     1.37761986280981e-011
     1.11420677347812e-012
     3.71470070635916e-013
     8.93271462191723e-014
     6.56770195608806e-014
     3.07074323419807e-014
     2.11408404470183e-014
     1.99809070760801e-014
     1.42596334014028e-014
     1.14445800303167e-014
     1.05099482773256e-014
     7.86270049356437e-015
     6.96425499101769e-015
     5.90548005472969e-015
     5.70494600439288e-015
     4.85608244868836e-015
     4.49519640881631e-015
     4.13708744394367e-015
     3.79348684433113e-015
     3.33080955649591e-015
     3.14771839915669e-015
     2.88220267918799e-015
     2.76996305462775e-015
     2.74624549742553e-015
     2.47287471451992e-015
     2.14753819434685e-015
     2.04905410348245e-015
     1.99324831953939e-015
      1.8780521027575e-015
     1.79192153653642e-015
      1.6922653468678e-015
     1.55795348020968e-015
     1.54015079000803e-015
     1.47364165369507e-015
     1.33977662484234e-015
     1.22985625683998e-015
     1.03239485034466e-015
     1.01661517911135e-015
     9.03683739369447e-016
     8.27724589979144e-016
     8.05667531993966e-016
     7.98402411545343e-016
     6.24834246328779e-016
     6.01368657828917e-016
     5.32712403624774e-016
      5.1461147805628e-016
     4.62972550874396e-016
     4.12719758620566e-016
     3.51157056738632e-016
     3.19845865220987e-016
     2.59296673587511e-016
     1.75282477608144e-016
      1.3114310022516e-016
     8.89995566065196e-017
     3.70878590547157e-017];

mNK100L2err = [2.8012821278167e-010
     2.88384900127386e-011
     4.11642447840592e-010
     5.90888135837843e-010
     1.94021108955674e-010
     2.49627398556406e-009
     8.59749540731669e-009
     7.83006526390224e-009
     5.28783001184187e-009
     9.84188671116359e-009
     1.71431079199761e-009
     5.40011608438596e-009
     9.00021395857214e-009
     3.73197409834755e-008
     5.55601653198857e-008
     3.93466542478055e-008
     4.36320181522334e-008
      1.6941061426841e-007
     8.10827971984474e-009
     1.07812311719214e-007
     1.86762246253222e-008
     4.49105917769507e-008
     6.26972924588005e-008
     4.79821379518598e-008
     2.99928556608217e-008
     4.18562057491984e-009
     2.18756517241975e-009
     1.09697150369248e-009
     1.11718222849786e-009
     1.53470819525825e-010
     3.27195532051204e-010
     3.57776577169509e-012];
 
mNK100L2svs = [969.831659084502
          93.0199642460916
          59.8577274773066
          34.5579673983123
           25.031030443023
          18.9829378072347
          14.1275822121012
          11.9737772312842
          9.44086968435884
          8.06865269952736
          4.40750762225621
          2.94124926183017
          1.85188378930201
          1.47271866008559
         0.909821278009344
         0.766338080134722
         0.378400701727562
         0.285781446308948
         0.219111328723429
         0.123924211477507
         0.101511764356675
        0.0547738691442749
        0.0315045067466984
        0.0266765317846425
        0.0111553579132184
       0.00714295312782019
        0.0031167639094527
       0.00236114722081293
      0.000762611790281988
      0.000689715405856182
      0.000206837300922831
       0.00011444467450909
     2.80770524980334e-006
     2.09817312102425e-013
     1.32672588257427e-013
     1.12583576615462e-013
      1.0633616252878e-013
      1.0009635838509e-013
     8.44256941374229e-014
     8.02924787640374e-014
     7.83279456015277e-014
     7.50420156329884e-014
     7.24045233264783e-014
     7.05721491591078e-014
     6.86484894093729e-014
     6.31343517147458e-014
     6.22844065890982e-014
     5.84046870395084e-014
     5.17683637233752e-014
     4.97883911068633e-014
     4.82174050724761e-014
     4.73484377008817e-014
     4.62822418435728e-014
     4.44370266779251e-014
     4.23672179407912e-014
     4.15396243573185e-014
     4.01185848370082e-014
     3.88799823185838e-014
     3.77039599829827e-014
     3.60126163147585e-014
     3.59409808011849e-014
     3.43511869810789e-014
     3.13782135069726e-014
     2.87663337944441e-014
     2.49764631032324e-014
     2.43901291903865e-014
     2.41686276819385e-014
     2.37073998878334e-014
     2.34975836115145e-014
     2.33604650920493e-014
     2.32348627879784e-014
     2.29200220240402e-014
     2.23379220524234e-014
     2.21223394582272e-014
     2.20463220786167e-014
     2.17545217118136e-014
     2.14877931858811e-014
     2.14316663680877e-014
     2.12579971668968e-014
     2.09682597342936e-014
     2.08488873330519e-014
     2.06657843825807e-014
     2.04896279644167e-014
      2.0159899649898e-014
     1.99874644552379e-014
     1.99637258238799e-014
     1.97224857241801e-014
     1.96317049684462e-014
     1.94431908517673e-014
     1.93181998309672e-014
     1.92169927146855e-014
     1.90091717628613e-014
     1.86948272784807e-014
     1.86112477157043e-014
     1.85026224270041e-014
     1.84206154073313e-014
     1.83612661456379e-014
     1.81113209953912e-014
     1.80146863348603e-014
     1.78974968826687e-014
     1.75503144936273e-014
     1.75014787005491e-014
     1.74112634265126e-014
     1.72880861982396e-014
     1.70533202866111e-014
     1.70124115643535e-014
     1.68882956168097e-014
     1.67959879703199e-014
     1.66247720459047e-014
     1.64470749734896e-014
     1.63444082805374e-014
     1.62970234682257e-014
     1.62089458300762e-014
     1.59692751927714e-014
     1.59141601089017e-014
     1.58427393736417e-014
     1.57727674694343e-014
     1.55633679472939e-014
     1.54025040422861e-014
     1.51664138182737e-014
     1.50588151388023e-014
     1.49816380695685e-014
     1.48022344267904e-014
     1.47260918608015e-014
      1.4614124517282e-014
     1.45181011718676e-014
      1.4427561337863e-014
     1.43788374272405e-014
     1.42356809914505e-014
     1.40434430552899e-014
     1.39286045223838e-014
     1.37316418218175e-014
     1.36479794313101e-014
     1.35994361100851e-014
     1.35083162655612e-014
     1.33072102205143e-014
     1.32001445515902e-014
     1.30522537857262e-014
     1.30171288423226e-014
     1.29060494213571e-014
     1.28850343481781e-014
      1.2729390011752e-014
     1.26495925273807e-014
     1.23810601313031e-014
     1.22588616829556e-014
     1.22526787497531e-014
      1.2105250419447e-014
     1.19801962954935e-014
     1.19194345526235e-014
     1.17220238352927e-014
     1.15951668299686e-014
     1.14929538217164e-014
     1.13361708958386e-014
     1.11739298638316e-014
     1.11559782394837e-014
     1.09993490765431e-014
     1.08916692804219e-014
     1.08420948390903e-014
     1.06724966900547e-014
      1.0652293860312e-014
     1.04648765266472e-014
     1.03591666388777e-014
     1.02914444079752e-014
     1.01444032559413e-014
     9.95234702347804e-015
     9.70297069716066e-015
     9.68051844285229e-015
     9.57800990535229e-015
      9.5073217462166e-015
     9.41071003077089e-015
      9.2564322476506e-015
     9.12381044866833e-015
     8.99938498133787e-015
     8.82283335155475e-015
     8.77875453084265e-015
     8.72106509333158e-015
     8.64185989020064e-015
     8.44515493902167e-015
     8.36014203113287e-015
     8.18381889505852e-015
     8.10650384725469e-015
     7.88165940816864e-015
     7.76659168692069e-015
     7.55791740197261e-015
     7.51754062667044e-015
      7.4242820715737e-015
     7.12833300652242e-015
     7.11266387407115e-015
     6.89469869196608e-015
     6.86917814204622e-015
     6.64770976980105e-015
     6.42391116027524e-015
     6.34487856978738e-015
     6.13328430004993e-015
     5.99936812352365e-015
     5.80084544879075e-015
     5.51745983197981e-015
     5.31862312230759e-015
     5.09382888541897e-015
     4.91378531248943e-015];
 
 mNK100L1err = [0.0004190829385821
       0.00100954268074765
      0.000694288450406203
       0.00117984456653686
      0.000976617274409029
       0.00327124747635998
        0.0030279581309724
        0.0103395842460485
       0.00817834618995947
       0.00553865601667648
       0.00718633677766753
        0.0061010537118094
        0.0408439850707719
        0.0173416297876318
          0.15237497487054
       0.00962725082193218
        0.0364136616035748
        0.0789710407069905
       0.00141680460702206
        0.0218818649177116
        0.0138914543521766
       0.00234771755551127
        0.0075525554924386
       0.00465332739858372
       0.00123266851279849
      0.000115227112519705
     1.23838938580694e-005
     1.35461047146093e-006
     5.40947284564291e-007
      1.6660209773735e-007
     2.69014710061136e-010
     2.27240947826255e-011];
 
mNK100L1svs = [663.375878372446
           77.232381460302
          42.9535728764241
           12.056123244674
          6.18786804533384
          4.22018186924436
          2.32414357133335
          1.28223277910907
         0.909080596548022
         0.520737215195684
         0.253506709641192
         0.108245401409288
        0.0604606206313098
        0.0256073780179013
        0.0110892757556443
       0.00511775119675082
       0.00203061044679288
       0.00114112343588316
      0.000511720190570442
      0.000251549681523619
      0.000119573921792674
     3.80789806214048e-005
      1.6267738296438e-005
     5.62457642340322e-006
     1.79810944243187e-006
     6.90197853120309e-007
      1.5371541899594e-007
     5.57864269961705e-008
     1.57070319906305e-008
     5.17672544891344e-009
     9.03262448282395e-010
     1.13360916473602e-010
     1.28611871192617e-012
     2.33693901615796e-013
     1.79503101174885e-013
     5.18207329031578e-014
     4.48346889701921e-014
     3.32874836077101e-014
     2.80471367039142e-014
     2.39718322411166e-014
     2.19230620711607e-014
     1.81015714779127e-014
     1.58341002074099e-014
     1.32415124637245e-014
     9.75775001113453e-015
     9.37762247049513e-015
     9.19166364087568e-015
     9.03573606433103e-015
     8.99598707233256e-015
     8.87204464890369e-015
     8.70693496269833e-015
     8.56356033438674e-015
     8.35187513682363e-015
     8.24701123654805e-015
     8.13787701655708e-015
     8.08158289071557e-015
     7.99934991719633e-015
     7.90803675478626e-015
     7.83650291130146e-015
     7.76807417307029e-015
     7.64505083244244e-015
     7.58031911911565e-015
     7.51371860745017e-015
     7.43906947434537e-015
     7.33352644785162e-015
     7.30535288303159e-015
     7.13166891499278e-015
     7.01432462434354e-015
     6.96533381474787e-015
     6.83980184692545e-015
     6.80648305818142e-015
      6.6999313527511e-015
     6.60767712098792e-015
     6.56608460574728e-015
     6.48537019337584e-015
     6.41243287407261e-015
      6.2829128472178e-015
     6.19327349322606e-015
     6.14184405982433e-015
     6.09630466725429e-015
      5.9479540674716e-015
     5.85935532112555e-015
      5.7966704883987e-015
     5.63416005133244e-015
     5.55376472061771e-015
     5.49506115757774e-015
     5.39389503466919e-015
     5.37414218138357e-015
     5.18965753005111e-015
     5.10681878934404e-015
     5.04562803053574e-015
     4.93973108856476e-015
     4.83545737147251e-015
     4.74724181283741e-015
     4.67665412060779e-015
     4.60624606584873e-015
     4.43621202270531e-015
     4.35185068638692e-015
     4.32957633619376e-015
     4.28116488070757e-015];

sN30L5err=[9.2026462914025e-011
     7.97840672053718e-012
     1.18213083900842e-012
     5.98234739348466e-012
     1.88139999386103e-012
     1.76970875734513e-012
     2.10157754244791e-012
      9.4972115910595e-013
     1.27642915717351e-012
     9.11413465483546e-013
     8.35318126954158e-013
     1.27487765289982e-012
     1.14637274772018e-012
     9.97360155922552e-013
     1.22587610840417e-012
     8.95333552087799e-013
     9.26307449310175e-013
     1.13205334754839e-012
     9.81409523427312e-013
     9.04870412102489e-013
     9.20277782415711e-013
     8.96947821807576e-013
     1.07033012014178e-012
     9.06808020666719e-013
     8.66644217916028e-013
     8.50025814118865e-013
     1.06147622282955e-012
     9.95573904891026e-013
     1.01549147468842e-012
     8.72960161066985e-013
      9.5648874248866e-013
     9.04614167567129e-013];
 
sN30L3err=[4.90421729858788e-010
     2.33457195642907e-011
     1.74805626174626e-012
     8.66806967715047e-012
     2.82028361180772e-012
     2.15325360859699e-012
     2.49658393972822e-012
     1.06744374268608e-012
     2.04170203857478e-012
     1.23598395856484e-012
     1.05468588500458e-012
     1.39789420255561e-012
     1.16780146354611e-012
     1.00477293747737e-012
     1.08313106653054e-012
     1.38295072283652e-012
     1.04501219798341e-012
     1.55696231839504e-012
     1.04421108315247e-012
     1.18872402961758e-012
     1.02206834078113e-012
     1.03980169965773e-012
     9.33139627975465e-013
     1.20810533583158e-012
     7.74450622695907e-013
     8.35479711650533e-013
     7.86533598143433e-013
     6.52662545498442e-013
     7.13274741924941e-013
     8.95453241953754e-013
     8.05807996958533e-013
     8.02042501407701e-013]; 
 
 
FigW=20;
FigH=FigW*.7;
fsize = 16;
lwidth = 1;
 a = 1; 
 br = 0.6;
% wire
xw = 1:length(sN100L1err);
Figure=figure(1);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xw, sN30L5err, 'b-+', xw, sN100L1err, 'r-o', xw, mNK100L2err, 'b-s', xw, mNK100L1err, 'g-v');
set(pt, 'LineWidth',lwidth, 'MarkerSize',8)
set(pt(3), 'Color',[0 0.5 0]) %
set(gca,'FontSize',fsize)
% pbaspect([1, br, 1])
xlabel('Eigenpair index','fontsize',fsize)
ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',fsize)
h=legend('RSRR, L=1','SSRR, L=2, K=N','SSRR, L=1, K=N')
set(h,'Interpreter','tex')
% saveas(gcf,'fig_wire_SMerr.eps', 'psc2')

sN100L1svs = (a/sN100L1svs(1)).*sN100L1svs;
mNK100L1svs = (a/mNK100L1svs(1)).*mNK100L1svs;
mNK100L2svs = (a/mNK100L2svs(1)).*mNK100L2svs;
xs = 1:length(sN100L1svs);
xm1 = 1:length(mNK100L1svs);
xm2 = 1:length(mNK100L2svs);
ls = length(sN100L1svs);
Figure=figure(2);clf;
set(Figure,'defaulttextinterpreter','tex',...
                'PaperUnits','centimeters','PaperSize',[FigW FigH],...
                'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
                'Position',[10,10,FigW,FigH]);
pt = semilogy( xs, sN100L1svs, 'r-o', xs, mNK100L2svs(1:ls), 'b-s', xs, mNK100L1svs(1:ls), 'b-v', [32,32], [1,1e-20], 'k-');
set(pt, 'LineWidth',lwidth, 'MarkerSize',8)
set(pt(3), 'Color',[0 0.5 0])
set(gca,'FontSize',fsize)
set(pt(4), 'LineWidth',0.5)
% pbaspect([1, br, 1])
text(33,1e-19,'32','Interpreter','tex','HorizontalAlignment','left','FontSize',18)
xlabel('Singular value index','fontsize',fsize)
ylabel('Relative value','fontsize',fsize)
h=legend('RSRR, L=1','SSRR, L=2, K=N','SSRR, L=1, K=N')
set(h,'Interpreter','tex')
% saveas(gcf,'fig_wire_SMsvs.eps', 'psc2')

% % concrete
% xa = 1:length(cia);
% Figure=figure(1);clf;
% set(Figure,'defaulttextinterpreter','tex',...
%                 'PaperUnits','centimeters','PaperSize',[FigW FigH],...
%                 'PaperPosition',[0,0,FigW,FigH],'Units','centimeters',...
%                 'Position',[10,10,FigW,FigH]);
% pt = semilogy( xa, ria, 'r-o', xa, cia, 'b-s', xa, riaL3K40, 'r--o', xa, ciaL3K40, 'b-.s');
% set(pt, 'LineWidth',2, 'MarkerSize',8)
% % set(pt(3), 'LineWidth',2, 'MarkerSize',6)
% % set(pt(4), 'LineWidth',2, 'MarkerSize',6)
% set(gca,'FontSize',14)
% % pbaspect([1, br, 1])
% xlabel('Index of eigenpairs','fontsize',14)
% ylabel('||\itT\rm(\it\lambda\rm)\itv\rm||_2/||\itv\rm||_2','fontsize',14)
% h=legend('RIA, L=K=10','CIA, L=K=10', 'RIA, L=3, K=40','CIA, L=3, K=40')
% set(h,'Interpreter','tex')

